Biological Optical-to-Chemical Signal Conversion Interface: A Small-scale Modulator for Molecular Communications

Although many exciting applications of molecular communication (MC) systems are envisioned to be at microscale, the MC testbeds reported so far are mostly at macroscale. To link the macroworld to the microworld, we propose and demonstrate a biological signal conversion interface that can also be seen as a microscale modulator. In particular, the proposed interface transduces an optical signal, which is controlled using an LED, into a chemical signal by changing the pH of the environment. The modulator is realized using E. coli bacteria as microscale entity expressing the light-driven proton pump gloeorhodopsin from Gloeobacter violaceus. Upon inducing external light stimuli, these bacteria locally change their surrounding pH level by exporting protons into the environment. To verify the effectiveness of the proposed optical-to-chemical signal converter, we analyze the pH signal measured by a pH sensor, which serves as receiver. We develop an analytical parametric model for the induced chemical signal as a function of the applied optical signal. Using this model, we derive a training-based channel estimator which estimates the parameters of the proposed model to fit the measurement data. We further derive the optimal maximum likelihood detector and a suboptimal low-complexity detector to recover the transmitted data from the measured received signal. It is shown that the proposed parametric model is in good agreement with the measurement data. Moreover, for an example scenario, we show that the proposed setup is able to successfully convert an optical signal representing a sequence of binary symbols into a chemical signal with a bit rate of 1 bit/minute and recover the transmitted data from the chemical signal using the proposed estimation and detection~schemes. The proposed modulator may form the basis for future MC testbeds and applications at microscale.

==> Bilder/MultipleShot/MultipleShot.m <==
%              ********************************************
%         ********************************************************
%         *              Molecular Communication                 *
%         *                  Prof.  Schober                      *
%         *                   Vahid Jamali                       *
%         ********************************************************
%% ---------------------------<< INTRODUCTION >>---------------------------

%% --------------------------<< INITIALIZATION >>--------------------------

%%
close all
clear all
clc

%% Plot

savename    = ['MultipleShot'];

load MultipleShot

% Legend Aspect Ratio
LegAR       = [2.5 1.2 1];
correction_value = [0 -10 -15 +10].';

% Colors:

c_red       = [1   , 0    , 0  ];
c_orange    = [1   , 0.55 , 0  ];
c_green     = [0   , 0.5  , 0  ];
c_blue      = [0   , 0    , 1  ];
c_black     = [0   , 0    , 0  ];
c_purple    = [0.4 , 0    , 0.4];
c_olive     = [0.4 , 0.4  , 0  ];
c_gray      = [0.5 , 0.5  , 0.5];
colors   = {c_blue, c_red, c_green, c_orange, c_purple, c_black, c_gray};

% Line width:

% line_style   = {'-','--','-.',':','o','s','d','h','*','>','<'};
line_style   = {'-','--','-.o',':','--'};
line_width  = 1.5;
markersize = 6;

h = figure;
figure1 = h;
FontSize = 13;

% Create axes


%%
%%%%%%%%%%%%%%%%%%%%%%%%%
set(gcf,'units','normalized','position',[0.1 0.1 0.45 0.5]);
set(gca,'FontSize',FontSize);

X_axis = [-2 20];
Y_axis = [0 1.21];

s = [1 0 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 1];
Tsymb = 1; % Minutes
alpha = 0.25; % Illumination time
dt = (t(end)-t(1))/(length(t)-1);
tx = alpha*Tsymb;
Index_pulse = round(tx/dt);

y_optic = zeros(1,length(t));

for ii =1:length(s)
    if s(ii)==1
        tx = (ii-1)*Tsymb;
        [Val,Index] = min(abs(t-tx));
        
        y_optic(Index:Index+Index_pulse)=1;
    end
end

subplot(2,1,1)
for ii=1:length(s)
    tx = (ii-1)*Tsymb;
    [Val,Index] = min(abs(t-tx));
    plot(ones(1,10)*t(Index),linspace(Y_axis(1),Y_axis(2),10), line_style{2}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});
    hold on
    if s(ii)==1
        text((ii-0.7)*Tsymb,1.1,'1','FontSize',FontSize,'Interpreter','latex')
    else
        text((ii-0.7)*Tsymb,1.1,'0','FontSize',FontSize,'Interpreter','latex')
    end
end
plot(t,y_optic, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{1});


axis([X_axis Y_axis])
%xlabel('Time (minutes)','FontSize',FontSize,'Interpreter','latex')
ylabel('Optical Power (W)','FontSize',FontSize,'Interpreter','latex')
title('\textbf{a)}','FontSize',FontSize,'Interpreter','latex')


subplot(2,1,2)

X_axis = [-2 20];
Y_axis = [2.599 3.201];

for ii=1:length(s)
    tx = (ii-1)*Tsymb;
    [Val,Index] = min(abs(t-tx));
    plot(ones(1,10)*t(Index),linspace(Y_axis(1),Y_axis(2),10), line_style{2}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});
    hold on
    if s(ii)==1
        text((ii-0.7)*Tsymb,3.15,'1','FontSize',FontSize,'Interpreter','latex')
    else
        text((ii-0.7)*Tsymb,3.15,'0','FontSize',FontSize,'Interpreter','latex')
    end
end
PLOT1 = plot(t,y*1e6, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{1});
hold on
PLOT2 = plot(t,yFit*1e6, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{2});

axis([X_axis Y_axis])
xlabel('Time (minutes)','FontSize',FontSize,'Interpreter','latex')
ylabel('Chemical Signal (umol/L)','FontSize',FontSize,'Interpreter','latex')
title('\textbf{b)}','FontSize',FontSize,'Interpreter','latex')

legend_text={'Measurement data $c(t)$','Analytical signal $\bar{c}(t)$'};
plot_Legend = [PLOT1,PLOT2];
lgn = legend(plot_Legend,legend_text,...
    'location','southeast','FontSize',FontSize,'Interpreter','latex');
% set(lgn,'units','normalized','position',[0.06 0.26 0.1 0.1]);


%% ----------------------------<< EPS & TEX >>-----------------------------

% Save the figure to a EPS and a MATLAB file
% if verLessThan('matlab', '7.14.0')
%     preparePlotForExport('twocolumn', h, 'LegendFix', false, 'LegendAspectRatio', LegAR, 'LegendExtraSpace', '-0.5em');
% else
%     preparePlotForExport('twocolumn', h, 'LegendFix', false, 'LegendExtraSpace', '0.5em');
% end
if 1
    matlabfrag(savename);
    correct_boundingbox([], [savename '.eps'], correction_value);
    %saveas(h,[path save_dir savename '.eps'],'psc2');
    %saveas(h,[path save_dir savename '.fig'],'fig');
end;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% END %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

==> Bilder/MultipleShot/axxy2figxy.m <==
function varargout = axxy2figxy(varargin)
% axxy2figxy -- Transform point or position from axis to figure coords
% Transforms [axx axy] or [xypos] from axes hAx (data) coords into coords
% wrt GCF for placing annotation objects that use figure coords into data
% space. The annotation objects this can be used for are
%    arrow, doublearrow, textarrow
%    ellipses (coordinates must be transformed to [x, y, width, height])
% Note that line, text, and rectangle anno objects already are placed
% on a plot using axes coordinates and must be located within an axes.
% Usage: Compute a position and apply to an annotation, e.g.,
%   [axx axy] = ginput(2);
%   [figx figy] = axxy2figxy(gca, axx, axy);
%   har = annotation('textarrow',figx,figy);
%   set(har,'String',['(' num2str(axx(2)) ',' num2str(axy(2)) ')'])
% Geoffrey Dutton, 04 May 2006; updated 10 May 2006
%   based on placearrow.m by Graham Reith, 03 May 2006

%% Obtain arguments
% Very limited argument checking is performed.
% Determine if axes handle is specified
if length(varargin{1})== 1 && ishandle(varargin{1}) && strcmp(get(varargin{1},'type'),'axes')	
	hAx = varargin{1};
	varargin = varargin(2:end);
else
	hAx = gca;
end;
% Parse either a position vector or a point location
if length(varargin)==1	% Must be 4 elt POS vector
	pos = varargin{1};
else
	[x,y] = deal(varargin{:});
end


%% Get limits
axun = get(hAx,'Units');
set(hAx,'Units','normalized');  % Need normaized units to do the xform
axpos = get(hAx,'Position');
axlim = axis(hAx);              % Get the axis limits [xlim ylim (zlim)]
axwidth = diff(axlim(1:2));
axheight = diff(axlim(3:4));

%% Transform data
if exist('x','var')     % Transform a and return pair of points
	varargout{1} = (x-axlim(1))*axpos(3)/axwidth + axpos(1);
	varargout{2} = (y-axlim(3))*axpos(4)/axheight + axpos(2);
else                    % Transform and return a position rectangle
	pos(1) = (pos(1)-axlim(1))/axwidth*axpos(3) + axpos(1);
	pos(2) = (pos(2)-axlim(3))/axheight*axpos(4) + axpos(2);
	pos(3) = pos(3)*axpos(3)/axwidth;
	pos(4) = pos(4)*axpos(4)/axheight;
	varargout{1} = pos;
end


%% Restore axes units
set(hAx,'Units',axun)

==> Bilder/MultipleShot/correct_boundingbox.m <==
function result = correct_boundingbox(Pathname, FileName, correction_value)
% This function modifies the bounding box of an eps file.
% Input:
% Pathname :        Path to the eps file
% FileName :        File name of the eps file
% correction_value: Values to be added to the current bounding box values
%     first 2: lower left corner
%     last  2: upper-right corner
%     unit   : post script points = 1/72 inch
%     [xll yll xur yur]
%     yll = -7 ==> lower bounding box
%     xur = -15 ==> tighter bounding box at the right side
%     e.g. correction_value = [0 -10 -15 -3].';
% (c) by Michael Ruder, LMK December 2010

%% Program
%% Corrects the bounding box

if FileName == 0
  result = false;
else
  source   = [Pathname FileName];
  tempfile = [Pathname FileName(1:end-4) '_new' FileName(end-3:end)];
  fid  = fopen(source);
  fidw = fopen(tempfile, 'w');
  if fid<0
    result = false;
    return;
    %error('Could not open file!');
  end
  tline = fgets(fid);
  while ischar(tline)
    if strncmp('%%BoundingBox:', tline, 14)
      display('Found BoundingBox:');
      display(tline(15:end));
      bb_String = tline(15:end);
      A = sscanf(bb_String, '%d');
      if size(A,1) == 4 % we got 4 different intergers
        A_new = A + correction_value;
        tline = sprintf('%%%%BoundingBox:   %d   %d   %d   %d\r\n', A_new(1), A_new(2), A_new(3), A_new(4));
      end
    end
    fwrite(fidw, tline, 'char');
    tline = fgets(fid);
  end
fclose(fid);
fclose(fidw);
movefile(source, [source '.old']);
movefile(tempfile, source);
result = true;
end

==> Bilder/MultipleShot/matlabfrag.m <==
% function matlabfrag(FileName,OPTIONS)
%  Exports a matlab figure to an .eps file and a .tex file for use with
%  psfrag in LaTeX.  It provides similar functionality to Laprint, but
%  with an emphasis on making it more WYSIWYG, and respecting the handle
%  options for any given text, such as fontsize, fontweight, fontangle,
%  etc.
%
%  .tex file entries can be overridden by placing a string in the
%  'UserData' field of the text handle, prefixed by 'matlabfrag:'.
%
%  For use in pdflatex, I recommend the pstool package.
%
% INPUTS
%  FileName (Required) - A string containting the name of the output files.
%  OPTIONS (Optional) - additional options are added in 'key' and 'value'
%                       pairs
%    Key           |   Value
%    ----------------------------------------------------------------------
%    'handle'      | Figure to create the .eps and .tex files from.
%                  |  default is gcf (current figure handle)
%    'epspad'      | [Left,Bottom,Right,Top] - Pad the eps figure by
%                  |  the number of points in the input vector. Default
%                  |  is [0,0,0,0].
%    'renderer'    | ['painters','opengl','zbuffer'] - The renderer used
%                  |  to generate the figure. The default is 'painters'.
%                  |  If you have manually specified the renderer,
%                  |  matlabfrag will use this value.
%    'dpi'         | DPI to print the images at. Default is 300 for OpenGL
%                  |  or Z-Buffer images, and 3200 for painters images.
%
% EXAMPLE
% plot(1:10,rand(1,10));
% set(gca,'FontSize',8);
% title('badness $\phi$','interpreter','latex','fontweight','bold');
% xlabel('1 to 10','userdata','matlabfrag:\macro');
% ylabel('random','fontsize',14);
% matlabfrag('RandPlot','epspad',[5,0,0,0]);
%
% v0.6.16 04-Apr-2010
%
% Please report bugs to <a href="mailto:zebb.prime+matlabfrag@gmail.com">zebb.prime+matlabfrag@gmail.com</a>
%
% Available on the <a href="matlab:web('http://www.mathworks.com/matlabcentral/fileexchange/21286','-browser')">Matlab File Exchange</a>

function matlabfrag(FileName,varargin)

% Matlab version check
v = version;
v = regexp(v,'(\d+)\.(\d+)\.\d+\.\d+','tokens');
v = str2double(v{1});
if v(1) < 7
  error('matlabfrag:oldMatlab','Matlabfrag requires Matlab r2007a or newer to run');
elseif v(1) == 7
  if v(2) < 4
    error('matlabfrag:oldMatlab','Matlabfrag requires Matlab r2007a or newer to run');
  end
end

% Version information is taken from the above help information
HelpText = help('matlabfrag');
LatestVersion = regexp(HelpText,'(v[\d\.]+\w*?) ([\d]+\-[\w]+\-[\d]+)','tokens');
LatestVersion = LatestVersion{1};
Version = LatestVersion{1};
VersionDate = LatestVersion{2};
TEXHDR = sprintf('%% Generated using matlabfrag\n%% Version: %s\n%% Version Date: %s\n%% Author: Zebb Prime',...
  Version,VersionDate);

% Global macros
REPLACEMENT_FORMAT = '%03d';
USERDATA_PREFIX = 'matlabfrag:';
NEGXTICK_COMMAND = 'matlabfragNegXTick';
ACTION_FUNC_NAME = @(x) sprintf('f%i',x);
ACTION_DESC_NAME = @(x) sprintf('d%i',x);

% Debug macro levels
KEEP_TEMPFILE = 1;
SHOW_OPTIONS = 1;
PAUSE_BEFORE_PRINT = 2;
PAUSE_AFTER_PRINT = 2;
STEP_THROUGH_ACTIONS = 3;

p = inputParser;
p.FunctionName = 'matlabfrag';

p.addRequired('FileName', @(x) ischar(x) );
p.addParamValue('handle', gcf, @(x) ishandle(x) && strcmpi(get(x,'Type'),'figure') );
p.addParamValue('epspad', [0,0,0,0], @(x) isnumeric(x) && (all(size(x) == [1 4])) );
p.addParamValue('renderer', 'painters', ...
  @(x) any( strcmpi(x,{'painters','opengl','zbuffer'}) ) );
p.addParamValue('dpi', 300, @(x) isnumeric(x) );
p.addParamValue('debuglvl',0, @(x) isnumeric(x) && x>=0);
p.parse(FileName,varargin{:});

if p.Results.debuglvl >= SHOW_OPTIONS
  fprintf(1,'OPTION: FileName = %s\n',p.Results.FileName);
  fprintf(1,'OPTION: handle = %f\n',p.Results.handle);
  fprintf(1,'OPTION: epspad = [%i %i %i %i]\n',p.Results.epspad);
  fprintf(1,'OPTION: renderer = %s\n',p.Results.renderer);
  fprintf(1,'OPTION: dpi = %i\n',p.Results.dpi);
  fprintf(1,'OPTION: debuglvl = %i\n',p.Results.debuglvl);
  fprintf(1,'OPTION: Parameters using their defaults:');
  fprintf(1,' %s',p.UsingDefaults{:});
  fprintf(1,'\n');
end

if FigureHasNoText(p)
  return;
end

% Create Action and UndoAction structures, and initialise the length field
% to 0.
Actions.length = 0;
UndoActions.length = 0;
StringCounter = 0;

% PsfragCmds are currently in the order:
% {LatexString, ReplacementString, Alignment, TextSize, Colour,
%   FontAngle (1-italic,0-normal), FontWeight (1-bold,0-normal),
%   FixedWidth (1-true,0-false), LabelType }
PsfragCmds = {};

% Before doing anthing to the figure, make sure it is fully drawn
drawnow;

% Set up the page size to be printed
Units = get(p.Results.handle,'Units');
set(p.Results.handle,'Units','centimeters');
Pos = get(p.Results.handle,'Position');
set(p.Results.handle,'Units',Units);
SetUnsetProperties('PaperUnits to cm, PaperPos to Pos',p.Results.handle,...
  'PaperUnits','centimeters','PaperPosition',Pos);

% Process the picture
ProcessFigure(p.Results.handle);

% Apply the actions resulting from the processing
if p.Results.debuglvl >= STEP_THROUGH_ACTIONS
  disp('STEPPING: Starting to apply actions');
  for ii=1:Actions.length
    fprintf(1,'STEPPING: Press space to apply: %s\n',Actions.( ACTION_DESC_NAME(ii) ));
    pause;
    Actions.( ACTION_FUNC_NAME(ii) )();
  end
  disp('STEPPING: Finished applying actions');
else
  for ii=1:Actions.length
    Actions.( ACTION_FUNC_NAME(ii) )();
  end
end

if p.Results.debuglvl >= PAUSE_BEFORE_PRINT
  disp('PAUSING: Paused before printing');
  pause;
end

% Test to see if the directory (if specified) exists
[pathstr,namestr] = fileparts(FileName);
if ~isempty(pathstr)
  if ~exist(['./',pathstr],'dir')
    mkdir(pathstr);
  end
  % Tidy up the FileName
  FileName = [pathstr,filesep,namestr];
else
  FileName = namestr;
end

dpiswitch = ['-r',num2str( round( p.Results.dpi ) )];
% Unless over-ridden, check to see if 'renderermode' is 'manual'
renderer = lower( p.Results.renderer );
if any( strcmpi(p.UsingDefaults,'renderer') )
  if strcmpi(get(p.Results.handle,'renderermode'),'manual')
    renderer = lower( get(p.Results.handle,'renderer') );
    if p.Results.debuglvl >= SHOW_OPTIONS
      fprintf(1,['OPTION: Renderer being overridden by manual renderermode.\n',...
        '        It is now %s.\n'],renderer);
    end
  end
end

if strcmpi(renderer,'painters')
  % If using default dpi
  if any( strcmpi(p.UsingDefaults,'dpi') )
    current_dpi = 3200;
  else
    current_dpi = p.Results.dpi;
  end
    
  % Test to see whether the DPI is too high or not.
  temp_units = get(p.Results.handle,'units');
  set(p.Results.handle,'units','inches');
  temp_pos = get(p.Results.handle,'position');
  set(p.Results.handle,'units',temp_units);
  
  if temp_pos(3) * current_dpi > 32000
    old_dpi = current_dpi;
    current_dpi = 100*floor((30000 / temp_pos(3))/100);
    warning('matlabfrag:ImageTooWide',...
      ['Figure width is too large for %i DPI. Reducing\n',...
      'it to %i DPI.'],old_dpi,current_dpi);
  end
  
  if temp_pos(4) * current_dpi > 32000
    old_dpi = current_dpi;
    current_dpi = 100*floor((30000 / temp_pos(4))/100);
    warning('matlabfrag:defaultDPI:ImageTooHigh',...
      ['Figure height is too large for %i DPI. Reducing\n',...
      'it to %i DPI.'],old_dpi,current_dpi);
  end
  
  dpiswitch = sprintf('-r%i',current_dpi);
  clear temp_units temp_pos current_dpi old_dpi

  % Export the image to an eps file
  drawnow;
  print(p.Results.handle,'-depsc2','-loose',dpiswitch,'-painters',FileName);
  FileWait( [FileName,'.eps'] );
else
  % If using the opengl or zbuffer renderer
  EpsCombine(p.Results.handle,renderer,FileName,dpiswitch,...
    p.Results.debuglvl>=KEEP_TEMPFILE)
end

if p.Results.debuglvl >= PAUSE_AFTER_PRINT
  disp('PAUSING: Paused after printing');
  pause;
end

% Pad the eps if requested
if any( p.Results.epspad )
  fh = fopen([FileName,'.eps'],'r');
  epsfile = fread(fh,inf,'uint8=>char').';
  fclose(fh);
  bb = regexpi(epsfile,'\%\%BoundingBox:\s+(-*\d+)\s+(-*\d+)\s+(-*\d+)\s+(-*\d+)','tokens');
  bb = str2double(bb{1});
  epsfile = regexprep(epsfile,sprintf('%i(\\s+)%i(\\s+)%i(\\s+)%i',bb),...
    sprintf('%i$1%i$2%i$3%i',bb+round(p.Results.epspad.*[-1,-1,1,1])));
  fh = fopen([FileName,'.eps'],'w');
  fwrite(fh,epsfile);
  fclose(fh);
end

% Apply the undo action to restore the image to how
%  was originally
if p.Results.debuglvl >= STEP_THROUGH_ACTIONS
  disp('Starting to apply undo actions');
  for ii=UndoActions.length:-1:1
    fprintf(1,'Press space to unapply: %s\n',UndoActions.( ACTION_DESC_NAME(ii) ));
    pause;
    UndoActions.( ACTION_FUNC_NAME(ii) )();
  end
  disp('Finished applying undo actions');
else
  for ii=UndoActions.length:-1:1
    UndoActions.( ACTION_FUNC_NAME(ii) )();
  end
end

% Flush all drawing operations
drawnow;

% Sort by text size first
[Y,I] = sortrows( cell2mat( PsfragCmds(:,4) ) ); %#ok<*ASGLU> Required for backward compatibility
PsfragCmds = PsfragCmds(I,:);
% Now sort by colour
[Y,I] = sortrows( cell2mat( PsfragCmds(:,5) ), [3 2 1] );
PsfragCmds = PsfragCmds(I,:);
% Now sort by font angle
[Y,I] = sortrows( cell2mat( PsfragCmds(:,6) ) );
PsfragCmds = PsfragCmds(I,:);
% Now sort by font weight
[Y,I] = sortrows( cell2mat( PsfragCmds(:,7) ) );   
PsfragCmds = PsfragCmds(I,:);
% Now sort by whether it is 'fixed width'
[Y,I] = sortrows( cell2mat( PsfragCmds(:,8) ) );
PsfragCmds = PsfragCmds(I,:);
% Now sort by label type
[Y,I] = sortrows( PsfragCmds(:,9) );
PsfragCmds = PsfragCmds(I,:);
clear Y

% Finally write the latex-file
try
  fid = fopen([FileName,'.tex'],'w');
  fwrite(fid,TEXHDR);
  
  writeOutNegXTick = @() fprintf(fid,'\n%%\n\\def\\%s{\\mathord{\\makebox[0pt][r]{$-$}}}',NEGXTICK_COMMAND);
  
  FontStylePrefix = 'matlabtext';
  FontStyleId = double('A')-1;
  NewFontStyle = 1;
  CurrentColour = [0 0 0];
  CurrentFontSize = 0;
  CurrentWeight = 0;
  CurrentAngle = 0;
  CurrentlyFixedWidth = 0;
  CurrentType = PsfragCmds{1,9};
  
  fprintf(fid,'\n%%\n%%%% <%s>',CurrentType);
  if strcmpi(CurrentType,'xtick')
    writeOutNegXTick();
  end
  for ii=1:size(PsfragCmds,1)
    % Test to see if the font size has changed
    if ~(CurrentFontSize == PsfragCmds{ii,4})
      CurrentFontSize = PsfragCmds{ii,4};
      NewFontStyle = 1;
    end
    % Test to see if the colour has changed
    if ~all(CurrentColour == PsfragCmds{ii,5})
      CurrentColour = PsfragCmds{ii,5};
      NewFontStyle = 1;
    end
    % Test to see fi the font angle has changed
    if ~(CurrentAngle == PsfragCmds{ii,6})
      CurrentAngle = PsfragCmds{ii,6};
      NewFontStyle = 1;
    end
    % Test to see if the font weight has changed
    if ~(CurrentWeight == PsfragCmds{ii,7})
      CurrentWeight = PsfragCmds{ii,7};
      NewFontStyle = 1;
    end
    % Test to see if 'fixedwidth' has changed
    if ~(CurrentlyFixedWidth == PsfragCmds{ii,8})
      CurrentlyFixedWidth = PsfragCmds{ii,8};
      NewFontStyle = 1;
    end
    % Test to see if 'type' has changed
    if ~strcmpi(CurrentType,PsfragCmds{ii,9})
      fprintf(fid,'\n%%\n%%%% </%s>',CurrentType);
      CurrentType = PsfragCmds{ii,9};
      fprintf(fid,'\n%%\n%%%% <%s>',CurrentType);
      if strcmpi(CurrentType,'xtick')
        writeOutNegXTick();
      end
      if ~NewFontStyle
        fprintf(fid,'\n%%');
      end
    end
    if NewFontStyle
      FontStyleId = FontStyleId + 1;
      if CurrentAngle; Angle = '\itshape';
      else Angle = ''; end;
      if CurrentWeight; Weight = '\bfseries\boldmath';
      else Weight = ''; end;
      if CurrentlyFixedWidth; Fixed = '\ttfamily';
      else Fixed = ''; end;
      fprintf(fid,['\n%%\n\\providecommand\\%s%s{\\color[rgb]{%.3f,%.3f,'...
        '%.3f}\\fontsize{%d}{%d}%s%s%s\\selectfont\\strut}%%'],FontStylePrefix,...
        char(FontStyleId),CurrentColour(1),CurrentColour(2),...
        CurrentColour(3),CurrentFontSize,CurrentFontSize,Angle,Weight,Fixed);
      NewFontStyle = 0;
    end
    fprintf(fid,'\n\\psfrag{%s}',PsfragCmds{ii,2});
    % Only put in positioning information if it is not [bl] aligned
    if ~strcmp(PsfragCmds{ii,3},'bl') || ~strcmp(PsfragCmds{ii,3},'lb')
      fprintf(fid,'[%s][%s]',PsfragCmds{ii,3},PsfragCmds{ii,3});
    end
    fprintf(fid,'{\\%s%s %s}%%',FontStylePrefix,...
      char(FontStyleId),RemoveSpaces(PsfragCmds{ii,1}));
  end
  fprintf(fid,'\n%%\n%%%% </%s>',CurrentType);
  
  fclose(fid);
  
catch                %#ok -- needed for r2007a support
  err = lasterror;   %#ok
  if fid > 0
    fclose(fid);
  end
  err.stack.line
  rethrow( err );
end
% All done! Below are the sub-functions

% Find all of the 'text' and 'axes' objects in the
% figure and dispatch the processing of them
  function ProcessFigure(parent)
    
    % Show all of the hidden handles
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    
    % Get all text and axes handles
    axeshandles = findobj(parent,'Type','axes');
    texthandles = findobj(parent,'Type','text');
    
    % Hide all of the hidden handles again
    set(0,'showhiddenhandles',hidden);
    
    % Get the position of all the text objects
    textpos = GetTextPos(texthandles);
    
    % Freeze all axes, and process ticks.
    for jj=1:length(axeshandles)
      ProcessTicks(axeshandles(jj));
    end
    
    % Process all text.
    for jj=1:length(texthandles)
      ProcessText(texthandles(jj),textpos{jj});
    end
  end

% Get all fo the text object's positions.
  function TextPos = GetTextPos(texthandles)
    TextPos = cell(1,length(texthandles));
    for jj=1:length(texthandles)
      TextPos{jj} = get(texthandles(jj),'position');
      AddUndoAction('Reset text posision', @() set(texthandles(jj),'position', TextPos{jj} ));
    end
  end

% Process a text handle, extracting the appropriate data
%  and creating 'action' functions
  function ProcessText(handle,Pos)
    % Get some of the text properties.
    String = get(handle,'string');
    UserData = get(handle,'UserData');
    UserString = {};
    % Test to see if the text is visible. If not, return.
    if strcmpi(get(handle,'visible'),'off'); return; end;
    % Process the strings alignment options
    [halign,valign] = GetAlignment(handle);
    % Test to see if UserData is valid.
    if ischar(UserData)
      if ~isempty(sscanf(UserData,'%s'))
        UserString = regexp(UserData,[USERDATA_PREFIX,'(.*)'],'tokens');
      end
    end
    % Test for multiline strings (using cells).
    if iscell(String)
      % Error checking. Luckily Matlab is fairly nice with the way it
      % treats its strings in figures.
      assert( size(String,2) == 1 && iscellstr(String),...
        'matlabfrag:WeirdError',['Weird ''String'' formatting.\n',...
        'Please email the author, as this error should not occur.']);
      % If the cell only has 1 element, then do nothing.
      if size(String,1)==1
        String = String{:};
      else
        temp = sprintf('\\begin{tabular}{@{}%c@{}}%s',halign,String{1});
        for jj=2:length(String)
          temp = sprintf('%s\\\\%s',temp,String{jj});
        end
        String = sprintf('%s\\end{tabular}',temp);
      end
    end
    % Test for multiline strings using matrices
    if size(String,1) > 1
      temp = sprintf('\\begin{tabular}{@{}%c@{}}%s',halign,...
        regexprep(String(1,:),' ','~'));
      for jj=2:size(String,1)
        temp = sprintf('%s\\\\%s',temp,...
          regexprep(String(jj,:),' ','~'));
      end
      String = sprintf('%s\\end{tabular}',temp);
    end
    % If there is no text, return.
    if isempty(sscanf(String,'%s')) && isempty(UserString); return; end;
    % Retrieve the common options
    [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle);
    % Assign a replacement action for the string
    CurrentReplacement = ReplacementString();
    SetUnsetProperties('Replacing text string',handle,'String',CurrentReplacement);
    % Check for a 'UserData' property, which replaces the string with latex
    if ~isempty(UserString)
      String = cell2mat(UserString{:});
    end
    % Replacement action for the interpreter
    if ~strcmpi(get(handle,'interpreter'),'none')
      SetUnsetProperties('Text Interpreter to none',handle,'interpreter','none');
    end
    % Make sure the final position is the same as the original one
    AddAction('Reset text Pos', @() set(handle,'position',Pos) );
    
    % Get the text colour
    Colour = get(handle,'color');
    % Finally create the replacement command
    AddPsfragCommand(String,CurrentReplacement,[valign,halign],...
      FontSize,Colour,FontAngle,FontWeight,FixedWidth,'text');
  end

% Processes the position, position mode and 'ticks' of an axis, then returns.
%  Don't do anything if it is a legend
  function ProcessTicks(handle)
    % Return if nothing to do.
    if strcmpi(get(handle,'visible'),'off'); return; end;
    % If legend, freeze the axes and return.
    if strcmpi(get(handle,'tag'),'legend');
      SetUnsetProperties('Legend Pos to current Pos',...
        handle,'Position', get(handle,'Position') );
      return;
    end;
    % Make sure figure doesn't resize itself while we are messing with it.
    for jj=['x' 'y' 'z']
      AutoTickLabel.(jj) = strcmpi(get(handle,[jj,'ticklabelmode']),'auto');
    end
    SetUnsetProperties('TickModes to manual',handle,...
      'xlimmode','manual','ylimmode','manual','zlimmode','manual',...
      'xtickmode','manual','ytickmode','manual','ztickmode','manual',...
      'xticklabelmode','manual','yticklabelmode','manual','zticklabelmode','manual');
    SetUnsetProperties('Fix Axes Pos',handle,'position', get(handle,'position') );
    try
      hlist = get(handle,'ScribeLegendListeners');
      SetUnsetProperties('Disable legend fontname listener',hlist.fontname,'enabled','off');
    catch                 %#ok -- required for r2007a support
      err = lasterror;    %#ok
      if ~isempty(regexpi(err.message,'''enabled'''))
        error('matlabfrag:legendlistener',...
          ['Oops, it looks like Matlab has changed the way it does legend\n',...
          'callbacks. Please let me know if you see this via ',...
          '<a href="mailto:zebb.prime+matlabfrag@gmail.com?subject=',...
          'Matlabfrag:ScribeLegendListener_error">email</a>']);
      end
    end
    % Extract common options.
    [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle);
    SetUnsetProperties('Axes font to fixed-width',handle,'FontName','fixedwidth');
    FontName = 'fixedwidth';
    % Loop through all axes
    for jj = ['x' 'y' 'z']
      ticklabels = get(handle,[jj,'ticklabel']);
      ticks = get(handle,[jj,'tick']);
      lims = get(handle,[jj,'lim']);
      % If there are no ticks, skip to the next axis
      if isempty(ticks)
        continue;
      end
      % Trim the ticks (if they lay outside lims)
      if AutoTickLabel.(jj)
        ticks = ticks( ticks >= lims(1) );
        ticks = ticks( ticks <= lims(2) );
        SetUnsetProperties('Trimming tick labels',handle,[jj,'tick'],ticks);
      end
      set(handle,[jj,'tickmode'],'manual',[jj,'ticklabelmode'],'manual');
      if ~isempty(ticklabels)
        tickcolour = get(handle,[jj,'color']);
        
        % Test to see if it is on a logarithmic scale
        if strcmpi(get(handle,[jj,'scale']),'log') && AutoTickLabel.(jj)
          % And all of the values are integers
          ticklabelcell = mat2cell(ticklabels,ones(1,size(ticklabels,1)),size(ticklabels,2));
          if all(~isnan(str2double(ticklabelcell)))
            % If so, make the labels read 10^<TickLabel>
            ticklabels = cellfun(@(x) ['$10^{',RemoveSpaces(x),'}$'],...
              ticklabelcell,'uniformoutput',0);
          end
          
          % Test to see if there is a common factor
        elseif strcmpi(get(handle,[jj,'scale']),'linear') && AutoTickLabel.(jj)
          for kk=1:size(ticklabels,1)
            % Find the first non-NaN ratio between tick labels and tick
            % values
            scale = ticks(kk)/str2double(ticklabels(kk,:));
            if ~isnan(scale); break; end;
          end
          
          % If the scale is not 1, then we need to place a marker near the
          % axis
          if abs(scale-1) > 1e-3
            scale = log10(scale);
            % Make sure it is an integer.
            assert( abs(scale-round(scale))<1e-2, 'matlabfrag:AxesScaling:NonInteger',...
              ['Non integer axes scaling.  This is most likely a bug in matlabfrag.\n',...
              'Please let me know the ytick and yticklabel values for this plot.']);
            LatexScale = ['$\times10^{',num2str(round(scale)),'}$'];
            % Test to see if this is a 3D or 2D plot
            if isempty(get(handle,'zticklabel')) &&...
                all( get(handle,'view') == [0 90] )
              
              %2D Plot... fairly easy.
              % Common required data...
              Xlims = get(handle,'xlim');
              Ylims = get(handle,'ylim');
              XAlignment = get(handle,'XAxisLocation');
              YAlignment = get(handle,'YAxisLocation');
              % 2D plot, so only x and y...
              CurrentReplacement = ReplacementString();
              
              % X axis scale
              if strcmpi(jj,'x')
                if strcmpi(XAlignment,'bottom');
                  ht = text(Xlims(2),Ylims(1),CurrentReplacement,...
                    'fontsize',FontSize,'fontname',FontName,...
                    'HorizontalAlignment','center','VerticalAlignment','top',...
                    'parent',handle);
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)-1.0*extent(4) position(3)]);
                  Alignment = 'tc';
                else
                  ht = text(Xlims(2),Ylims(2),CurrentReplacement,...
                    'fontsize',FontSize,'fontname',FontName,...
                    'HorizontalAlignment','center','VerticalAlignment','bottom',...
                    'parent',handle);
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)+1.0*extent(4) position(3)]);
                  Alignment = 'bc';
                end
                
                % Y axis scale
              else
                if strcmpi(XAlignment,'bottom')
                  if strcmpi(YAlignment,'left')
                    ht = text(Xlims(1),Ylims(2),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','bottom',...
                      'parent',handle);
                  else
                    ht = text(Xlims(2),Ylims(2),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','bottom',...
                      'parent',handle);
                  end
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)+0.5*extent(4) position(3)]);
                  Alignment = 'bc';
                else
                  if strcmpi(YAlignment,'left')
                    ht = text(Xlims(1),Ylims(1),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','top',...
                      'parent',handle);
                  else
                    ht = text(Xlims(2),Ylims(1),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','top',...
                      'parent',handle);
                  end
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)-0.5*extent(4) position(3)]);
                  Alignment = 'tc';
                end
              end
              
              % Create the replacement command
              AddPsfragCommand(LatexScale,CurrentReplacement,Alignment,FontSize,...
                tickcolour,FontAngle,FontWeight,FixedWidth,[jj,'scale']);
              % Delete the label
              AddUndoAction('Delete axis scale', @() delete(ht) );
            else
              % Why is this so hard?
              warning('matlabfrag:scaled3Daxis',...
                ['It looks like your %s axis is scaled on a 3D plot. Unfortunately\n',...
                'these are very hard to handle, so there may be a problem with\n',...
                'its placement. If you know of a better algorithm for placing it,\n',...
                'please let me know at zebb.prime+matlabfrag@gmail.com',...
                ],jj);
              % :-(
              CurrentReplacement = ReplacementString();
              Xlim = get(handle,'xlim');
              Ylim = get(handle,'ylim');
              Zlim = get(handle,'zlim');
              axlen = @(x) x(2)-x(1);
              switch lower( jj )
                case 'x'
                  ht = text(Xlim(1)+0.6*axlen(Xlim),...
                    Ylim(1)-0.3*axlen(Ylim),...
                    Zlim(1),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'parent',handle);
                  Alignment = 'bl';
                case 'y'
                  ht = text(Xlim(1)-0.3*axlen(Xlim),...
                    Ylim(1)+0.6*axlen(Ylim),...
                    Zlim(1),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'horizontalalignment',...
                    'right','parent',handle);
                  Alignment = 'br';
                case 'z'
                  ht = text(Xlim(1),Ylim(2),Zlim(2)+0.2*axlen(Zlim),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'horizontalalignment',...
                    'right','parent',handle);
                  Alignment = 'br';
                otherwise
                  error('matlabfrag:wtf',['Bad axis; this error shouldn''t happen.\n',...
                    'please report it as a bug.']);
              end
              % Create the replacement command
              AddPsfragCommand(LatexScale,CurrentReplacement,Alignment,FontSize,...
                tickcolour,FontAngle,FontWeight,FixedWidth,[jj,'scale']);
              % Delete the label
              AddUndoAction('DeleteAxesScale', @() delete(ht) );
            end
          end
        end
        
        % Test whether all of the ticks are numbers, if so wrap them in $
        if ~iscell(ticklabels)
          ticklabels = mat2cell(ticklabels,ones(1,size(ticklabels,1)),size(ticklabels,2));
        end
        TicksAreNumbers = 1;
        for kk=1:size(ticklabels,1)
          if isempty(ticklabels{kk,:})
            continue;
          end
          if isnan(str2double(ticklabels{kk,:}))
            TicksAreNumbers = 0;
            break;
          end
        end
        if TicksAreNumbers
          if strcmpi(jj,'x')
            for kk=1:size(ticklabels)
              if isempty(ticklabels{kk,:})
                continue;
              end
              ticklabels{kk,:} = ['$',...
              RemoveSpaces( regexprep(ticklabels{kk,:},'-',['\\',NEGXTICK_COMMAND,' ']) ),...
              '$'];
            end
          else
            for kk=1:size(ticklabels)
              if isempty(ticklabels{kk,:})
                continue;
              end
              ticklabels{kk,:} = ['$',RemoveSpaces(ticklabels{kk,:}),'$'];
            end
          end
        end
        clear TicksAreNumbers
        
        tickreplacements = cell(1,size(ticklabels,1));
        % Process the X and Y tick alignment
        if ~strcmpi(jj,'z')
          switch get(handle,[jj,'axislocation'])
            case 'left'
              tickalignment = 'rc';
            case 'right'
              tickalignment = 'lc';
            case 'bottom'
              tickalignment = 'ct';
            case 'top'
              tickalignment = 'cb';
            otherwise
              tickalignment = 'cr';
              warning('matlabfrag:UnknownAxisLocation',...
                'Unknown axis location defaulting to ''cr''');
          end
        else
        % Fixed Z tick alignment
          tickalignment = 'cr';
        end
        
        % Now process the actual tick labels themselves...
        for kk=1:size(ticklabels,1)
          if isempty( ticklabels{kk,:} )
            tickreplacements{kk} = '';
            continue;
          end
          tickreplacements{kk} = ReplacementString();
          AddPsfragCommand(ticklabels{kk,:},tickreplacements{kk},...
            tickalignment,FontSize,tickcolour,FontAngle,FontWeight,...
            FixedWidth,[jj,'tick']);
        end
        % Now add the replacement action...
        SetUnsetProperties('Tick replacement',handle,[jj,'ticklabel'],tickreplacements);
      end
    end
  end    % of ProcessTicks

% Get the next replacement string
  function CurrentReplacement = ReplacementString()
    CurrentReplacement = sprintf(REPLACEMENT_FORMAT,StringCounter);
    StringCounter = StringCounter+1;
  end

% Extract and process the options that are common to text labels as
% well as axes ticks
  function [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle)
    % First get the fontsize (making sure it is in points)
    temp_prop = get(handle,'FontUnits');
    if ~strcmpi(temp_prop,'points')
      SetUnsetProperties('FontUnits to points',handle,'FontUnits','points');
    end
    FontSize = get(handle,'FontSize');
% %     SetUnsetProperties('FontSize to 10',handle,'Fontsize',10);
    % Now get the font angle (read - italics)
    switch get(handle,'FontAngle')
      case 'normal'
        FontAngle = 0;
      case 'italic'
        FontAngle = 1;
      case 'oblique'
        warning('matlabfrag:ObliqueFont',...
          'Nobody in their right mind uses Oblique font. Defaulting to italic.');
        FontAngle = 1;
      otherwise
        warning('matlabfrag:UnknownFontType',...
          'Unknown FontAngle for the string "%s"',get(handle,'String'));
        FontAngle = 0;
    end
% %     if FontAngle
% %       SetUnsetProperties('FontAngle to normal',handle,'FontAngle','normal');
% %     end
    % Now get the FontWeight (read - bold)
    switch get(handle,'FontWeight')
      case 'light'
        warning('matlabfrag:LightFontNotSupported',...
          'Light FontWeight does not really translate to LaTeX... Defaulting to normal.');
        FontWeight = 0;
      case 'normal'
        FontWeight = 0;
      case 'demi'
        warning('matlabfrag:DemiFontNotSupported',...
          'Demi FontWeight does not really translate to LaTeX... Defaulting to normal.');
        FontWeight = 0;
      case 'bold'
        FontWeight = 1;
      otherwise
        warning('matlabfrag:UnknownFontWeight',...
          'Unknown FontWeight for the string %s',get(handle,'String'));
    end
% %     if FontWeight
% %       SetUnsetProperties('FontWeight to normal',handle,'FontWeight','normal');
% %     end
    % Test to see if the font is 'fixed width'
    if strcmpi(get(handle,'FontName'),'FixedWidth')
      FixedWidth = 1;
    else
      FixedWidth = 0;
    end
% %     if ~FixedWidth
% %       SetUnsetProperties('Set text to FixedWidth',handle,'FontName','fixed-width');
% %     end
  end

% Adds a PsFrag command to the cell. This is a function to ensure allow a
%  standard calling convention to be established.
  function AddPsfragCommand(LatexString,ReplacementString,Alignment,...
      FontSize,Colour,FontAngle,FontWeight,FixedWidth,Type)
    PsfragCmds(size(PsfragCmds,1)+1,:) = {LatexString,ReplacementString,...
      Alignment,FontSize,Colour,FontAngle,FontWeight,FixedWidth,Type};
  end

% Set and then unset some handle properties using 'Actions' and
% 'UndoActions'
  function SetUnsetProperties(description,handle,varargin)
    Props = varargin(1:2:end);
    PropVals = varargin(2:2:end);
    TempPropVals = get(handle,Props);
    AddAction(description, @() set(handle,Props,PropVals) );
    AddUndoAction(description, @() set(handle,Props,TempPropVals) );
  end

% Add an 'action' function to the list of actions to perform before the
%  image is saved.
  function AddAction(description,action)
    Actions.length = Actions.length + 1;
    Actions.( ACTION_FUNC_NAME( Actions.length ) ) = action;
    Actions.( ACTION_DESC_NAME( Actions.length ) ) = description;
  end

% Adds an 'undo-action' function to the list... these get processed after
%  the image has been saved, to restore the screen state.
  function AddUndoAction(description,action)
    UndoActions.length = UndoActions.length + 1;
    UndoActions.( ACTION_FUNC_NAME( UndoActions.length ) ) = action;
    UndoActions.( ACTION_DESC_NAME( UndoActions.length ) ) = description;
  end

% Remove leading and trailing edge white spaces
% from any string.
  function cropped_string = RemoveSpaces(string)
    if iscell(string)
      string = string{:};
    end
    if isempty( string )
      cropped_string = string;
      return;
    end
    if all( string == ' ' )
      cropped_string = '';
      return;
    end
    I = regexp(string,'[^\s]');
    cropped_string = string(I(1):I(end));
    if cropped_string(end) == '\'
      cropped_string = [ cropped_string, ' ' ];
    end
  end

  function [halign,valign] = GetAlignment(handle)
    HAlign = get(handle,'HorizontalAlignment');
    switch HAlign
      case 'left'
        halign = 'l';
      case 'right'
        halign = 'r';
      case 'center'
        halign = 'c';
      otherwise
        warning('matlabfrag:UnknownHorizAlign',...
          'Unknown text horizontal alignment for "%s", defaulting to left',string);
        halign = 'l';
    end
    VAlign = get(handle,'VerticalAlignment');
    switch VAlign
      case {'baseline','bottom','base'}
        valign = 'b';
      case {'top','cap'}
        valign = 't';
      case {'middle'}
        valign = 'c';
      otherwise
        warning('matlabfrag:UnknownVertAlign',...
          'Unknown text vertical alignment for "%s", defaulting to bottom',string);
        valign = 'l';
    end
  end

% Busy waits for a file to finish being created. This is necessary because
% on some platforms the file isn't available immediately after performing a
% print.
  function FileWait(filename)
    counter = 0;
    while ~exist(filename,'file')
      pause(0.05);
      assert( counter < 100, 'matlabfrag:filetimeout',...
        'File Timeout. This occured after printing %s and trying to then read it.',filename);
      counter = counter + 1;
    end
  end
% Print two versions of the file, one renderered with the renderer of
% choice, and another rendererd with painters. Then perform some epscombine
% magic to recombine them.
  function EpsCombine(handle,renderer,filename,dpiswitch,keep_tempfile)
    TEXTOBJ_REGEXP = ['-?\d+\s+-?\d+\s+mt(\s+-?\d+\s+rotate)?',...
      '\s+\(.+?\)\s+s',...
      '(\s+-?\d+\s+rotate)?'];
    TEXTHDR_REGEXP = '%%IncludeResource:\s+font.*?\n.?\n';
    if keep_tempfile
      tmp_file = [filename,'-painters'];
    else
      tmp_file = tempname;
    end
    
    % Show all of the hidden handles
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    
    ht = findobj(handle,'type','text');
    ht = findobj(ht,'visible','on');
    ha = findobj(handle,'type','axes');
    
    % Hide all of the text handles again
    set(0,'showhiddenhandles',hidden);
    
    % Make the text invisible
    set(ht,'visible','off');
    hnam = @(x) ['h',num2str(x)];
    for jj=1:length(ha)
      tickvals.(hnam(jj)).xtl = get(ha(jj),'xticklabel');
      tickvals.(hnam(jj)).ytl = get(ha(jj),'yticklabel');
      tickvals.(hnam(jj)).ztl = get(ha(jj),'zticklabel');
      set(ha(jj),'xticklabel','','yticklabel','','zticklabel','');
    end
    % Now print it.
    drawnow;
    print(handle,'-depsc2','-loose',dpiswitch,...
      ['-',renderer],filename);
    FileWait([filename,'.eps']);
    % Restore the text
    set(ht,'visible','on');
    for jj=1:length(ha)
      set(ha(jj),'xticklabel',tickvals.(hnam(jj)).xtl);
      set(ha(jj),'yticklabel',tickvals.(hnam(jj)).ytl);
      set(ha(jj),'zticklabel',tickvals.(hnam(jj)).ztl);
    end
    % Now print a painters version.
    drawnow;
    print(handle,'-depsc2','-loose',dpiswitch,...
      '-painters',tmp_file);
    FileWait([tmp_file,'.eps']);
    % Open it up and extract the text
    try
      fh = fopen([tmp_file,'.eps'],'r');
      paintersfile = fread(fh,inf,'uint8=>char').';
      fh = fclose(fh);
    catch                  %#ok -- required for r2007a support
      err = lasterror;     %#ok
      if fh > 0
        fh = close(fh);
      end
      rethrow( err );
    end
    if ~keep_tempfile
      delete([tmp_file,'.eps']);
    end
    textobj = regexpi(paintersfile,TEXTOBJ_REGEXP,'match');
    textobjpos = regexpi(paintersfile,TEXTOBJ_REGEXP);
    texthdr = regexpi(paintersfile,TEXTHDR_REGEXP,'match');
    texthdrpos = regexpi(paintersfile,TEXTHDR_REGEXP);
    textData = cell(length(textobjpos)+length(texthdrpos),2);
    textData(:,1) = num2cell([texthdrpos.';textobjpos.']);
    textData(:,2) = [texthdr,textobj].';
    [Ysort,Isort] = sortrows( cell2mat( textData(:,1) ) );
    textData = textData(Isort,:);
    
    % Open up the target file, and read the contents.
    try
      fh = fopen([filename,'.eps'],'r');
      epsfile = fread(fh,inf,'uint8=>char').';
      fh = fclose(fh);
    catch                  %#ok -- this is required for r2007a support
      err = lasterror;     %#ok
      if fh > 0
        fh = close(fh);
      end
      rethrow( err );
    end
    % Insert the new text
    findex = regexp(epsfile,'end %%Color Dict');
    epsfile = sprintf('%s\n\n%s\n%s',...
      epsfile(1:findex-1),...
      sprintf('%s\n',textData{:,2}),...
      epsfile(findex:end));
    try
      fh = fopen([filename,'.eps'],'w');
      fwrite(fh,epsfile);
      fh = fclose(fh);
    catch                %#ok -- this is required for r2007a support
      err = lasterror;   %#ok
      if fh > 0
        fh = fclose(fh);
      end
      rethrow( err );
    end
  end

% Test to see if there is any text in the figure
  function NoText = FigureHasNoText(p)
    NoText = 0;
    
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    tempht = findobj(p.Results.handle,'type','text','visible','on');
    tempha = findobj(p.Results.handle,'type','axes','visible','on');
    set(0,'showhiddenhandles',hidden);
 
    for kk=tempht.'
      temptext = get(kk,'string');
      if ischar(temptext)
        temptext = mat2cell(temptext,ones(1,size(temptext,1)));
      end
      if isempty( regexp( temptext, '\S', 'once' ));
        tempht = setxor(tempht,kk);
      end
    end
    
    for kk=tempha.'
      if isempty( get(kk,'xticklabel') )
        if isempty( get(kk,'yticklabel') )
          if isempty( get(kk,'zticklabel') )
            tempha = setxor(tempha,kk);
          end
        end
      end
    end
    
    if isempty(tempht) && isempty(tempha)
      % No Text! Why are you using this then?
      warning('matlabfrag:noText',['No text in image. You would be better off ',...
        'using a function like <a href="matlab:web(''http://www.mathworks.com',...
        '/matlabcentral/fileexchange/10889'',''-browser'')">savefig</a>.\n',...
        '.tex file will not be created.']);
      
      % Set up the figure
      OrigUnits = get(p.Results.handle,'units');
      set(p.Results.handle,'units','centimeters');
      Pos = get(p.Results.handle,'position');
      OrigPPos = get(p.Results.handle,{'paperunits','paperposition'});
      set(p.Results.handle,'paperunits','centimeters','paperposition',Pos);
      
      % Test to see if the directory (if specified) exists
      [pathstr,namestr] = fileparts(p.Results.FileName);
      if ~isempty(pathstr)
        if ~exist(['./',pathstr],'dir')
          mkdir(pathstr);
        end
        % Tidy up the FileName
        FileName = [pathstr,filesep,namestr];
      else
        FileName = namestr;
      end
      
      % Print the image
      print(p.Results.handle,'-depsc2',['-',p.Results.renderer],...
        sprintf('-r%i',p.Results.dpi),'-loose',FileName);
      
      % Restore the figure
      set(p.Results.handle,'units',OrigUnits,'paperunits',...
        OrigPPos{1},'paperposition',OrigPPos{2});
      
      NoText = 1;
    end
  end

end % of matlabfrag(FileName,p.Results.handle)

==> Bilder/MultipleShot/preparePlotForExport.m <==
% function preparePlotForExport(graph_type, h_fig, varargin)

% $Id: preparePlotForExport.m 1264 2012-12-04 20:51:53Z mr $
%
% Copyright (c) 2009 Armin C. Schmidt <dunkelschorsch AT googlemail DOT com>
%
% Permission is hereby granted, free of charge, to any person obtaining a copy
% of this software and associated documentation files (the "Software"), to deal
% in the Software without restriction, including without limitation the rights
% to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
% copies of the Software, and to permit persons to whom the Software is
% furnished to do so, subject to the following conditions:
%
% The above copyright notice and this permission notice shall be included in
% all copies or substantial portions of the Software.
%
% THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
% IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
% FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
% AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
% LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
% OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
% THE SOFTWARE.

function preparePlotForExport(graph_type, h_fig, varargin)

% modify a copy, not the original plot
% h_fig = copyobj(h_fig_in, 0);

fig_children = get(h_fig, 'Children');

h_legend = [];
h_axes = [];

h_legend = fig_children(strcmp(get(fig_children, 'Tag'), 'legend'));
h_axes = fig_children(strcmp(get(fig_children, 'Tag'), ''));

num_subfigs = numel(h_axes);
num_legends = numel(h_legend);

p = inputParser();
p.addOptional('PlotAspectRatio', 4/3, @(x) isnumeric(x) && x>0);
p.addOptional('LegendExtraSpace', '0mm');
p.addOptional('LegendFix', false, @islogical);
p.addOptional('LegendKeepPosition', false, @islogical);
p.addOptional('LegendAspectRatio', [8 5 1], @(x) length(x) == 3);
% Bitstream Charter: -0.8em
% EulerVM: +0.2em
% Computer Modern: +0.4em

isposnumber = @(x) isnumeric(x) && x>=1;

if (strcmp(graph_type, 'beamer'))
    p.addOptional('TitleFontSize',   9, isposnumber);
    p.addOptional('LegendFontSize',  7, isposnumber);
    p.addOptional('TickFontSize',    7, isposnumber);
    p.addOptional('LabelFontSize',   9, isposnumber);
    p.addOptional('PlotSizeX',      12, isposnumber);
elseif (strcmp(graph_type, 'twocolumn'))
    p.addOptional('TitleFontSize',  10, isposnumber);
    p.addOptional('LegendFontSize',  9, isposnumber);
    p.addOptional('TickFontSize',    8, isposnumber);
    p.addOptional('LabelFontSize',  10, isposnumber);
    p.addOptional('PlotSizeX',      12, isposnumber);
else
    error('%s?! Gibts nicht ...\n', graph_type);
end

p.parse(varargin{:});

plotAspectRatio    = p.Results.PlotAspectRatio;
titleFontSize      = p.Results.TitleFontSize;
legendFontSize     = p.Results.LegendFontSize;
tickFontSize       = p.Results.TickFontSize;
labelFontSize      = p.Results.LabelFontSize;
plotSizeX          = p.Results.PlotSizeX;
plotSizeY          = plotSizeX / plotAspectRatio;
legendExtraSpace   = p.Results.LegendExtraSpace;
legendFix          = p.Results.LegendFix;
legendAR           = p.Results.LegendAspectRatio;
legendKeepPosition = p.Results.LegendKeepPosition;

if(~strcmp(get(h_fig, 'Userdata'), 'modified'))
    set(h_fig, 'Userdata', 'modified');
    for legend_curr=1:num_legends
        set(h_legend(legend_curr), 'String', strcat(get(h_legend(legend_curr), 'String'), sprintf('\\hspace{%s}', legendExtraSpace) ) );
    end
end

% set all font sizes
for curr_subplot=1:num_subfigs
    set([get(h_axes(curr_subplot), 'XLabel'), get(h_axes(curr_subplot), 'YLabel'), get(h_axes(curr_subplot), 'ZLabel')], 'FontSize', labelFontSize);
    set(h_axes(curr_subplot), 'FontSize', tickFontSize);
    set(get(h_axes(curr_subplot), 'Title'), 'FontSize', titleFontSize);
end

for curr_subplot=1:num_legends
    set(h_legend(curr_subplot), 'FontSize', legendFontSize);
end

% use the latex interpreter everywhere
set(findobj(h_fig, '-property', 'interpreter'), 'interpreter', 'latex');

if(legendFix)
    % nudge the legend text down a little
    cc=findobj(get(h_legend, 'Children'), '-property', 'Position');
    pos=get(cc, 'Position');
    for i=1:length(cc)
        if(~iscell(pos))
            new_pos = pos - [0 .05 0];
        else
            new_pos = pos{i} - [0 .05 0];
        end
        set(cc(i), 'Position', new_pos);
    end
end

% adjust the figure size
set(h_fig, 'units', 'centimeters');
pos = get(h_fig, 'position');
set(h_fig, 'position', [ pos(1:2), plotSizeX, plotSizeY ]);

% Change the size of the legend
for curr_subplot=1:num_legends
    leg_pos = get(h_legend(curr_subplot), 'Position');
    set(h_legend(curr_subplot), 'PlotBoxAspectRatioMode', 'manual');
    newAR = legendAR .* [ leg_pos(3:4) 1 ];
    set(h_legend(curr_subplot), 'PlotBoxAspectRatio', newAR);
    
    if(~legendKeepPosition)
        magic_value__ = 1.27; % here be dragons
        % Change the position of the legend
        distance = 0.5 * (leg_pos(4) - (magic_value__ * leg_pos(3) * newAR(2)/newAR(1)));
        % move up or down
        direction = sign((leg_pos(2) + 0.5 * leg_pos(4)) - 0.5);
        set(h_legend(curr_subplot), 'Position', leg_pos + direction * [0 distance 0 0]);
    end
end

end


==> Bilder/NoiseStat/NoiseStat.m <==
%              ********************************************
%         ********************************************************
%         *              Molecular Communication                 *
%         *                  Prof.  Schober                      *
%         *                   Vahid Jamali                       *
%         ********************************************************
%% ---------------------------<< INTRODUCTION >>---------------------------

%% --------------------------<< INITIALIZATION >>--------------------------

%%
close all
clear all
clc

%% Plot

savename    = ['NoiseStat'];

load Data1

% Legend Aspect Ratio
LegAR       = [2.5 1.2 1];
correction_value = [0 -10 -15 +10].';

% Colors:

c_red       = [1   , 0    , 0  ];
c_orange    = [1   , 0.55 , 0  ];
c_green     = [0   , 0.5  , 0  ];
c_blue      = [0   , 0    , 1  ];
c_black     = [0   , 0    , 0  ];
c_purple    = [0.4 , 0    , 0.4];
c_olive     = [0.4 , 0.4  , 0  ];
c_gray      = [0.5 , 0.5  , 0.5];
c_hist      = [0.4   , 0.4    , 1];
colors   = {c_blue, c_red, c_green, c_orange, c_purple, c_black, c_gray, c_hist};

% Line width:

% line_style   = {'-','--','-.',':','o','s','d','h','*','>','<'};
line_style   = {'-','--','-.o',':','--'};
line_width  = 1.5;
markersize = 6;

h = figure;
figure1 = h;
FontSize = 13;

% Create axes


%%
%%%%%%%%%%%%%%%%%%%%%%%%%
set(gcf,'units','normalized','position',[0.1 0.1 0.45 0.5]);
set(gca,'FontSize',FontSize);
set(gcf,'color','w')

subplot(2,1,1)

X_axis = [-3 3]*1e-8*1e6;
Y_axis = [0 8]*1e7*1e-6;

load Data1

dx = 0.2*1e-8*1e6;
bin = [-4*1e-8*1e6:dx:4*1e-8*1e6];
temp = hist(n*1e6,bin);
PDF_data = temp/(sum(temp)*dx);

mu = mean(n*1e6);
sigma = sqrt(var(n*1e6));
dx = 0.01*1e-8*1e6;
x = [-4*1e-8*1e6:dx:4*1e-8*1e6];
PDF_norm = normpdf(x,mu,sigma);

PLOT1 = bar(bin,PDF_data,'hist');
set(PLOT1,'FaceColor',colors{8});
hold on
PLOT2 = plot(x,PDF_norm, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{2});


axis([X_axis Y_axis])
%xlabel('Time (minutes)','FontSize',FontSize,'Interpreter','latex')
ylabel('PDF [\si{\liter/\micro\mol}]','FontSize',FontSize,'Interpreter','latex')
title('\textbf{a)}','FontSize',FontSize,'Interpreter','latex')

legend_text={'Measurement data 1','Normal approximation'};
plot_Legend = [PLOT1,PLOT2];
lgn = legend(plot_Legend,legend_text,...
    'location','northeast','FontSize',FontSize,'Interpreter','latex');

subplot(2,1,2)

X_axis = [-3 3]*1e-8*1e6;
Y_axis = [0 15]*1e7*1e-6;

load Data2

dx = 0.2*1e-8*1e6;
bin = [-4*1e-8*1e6:dx:4*1e-8*1e6];
temp = hist(n*1e6,bin);
PDF_data = temp/(sum(temp)*dx);

mu = mean(n*1e6);
sigma = sqrt(var(n*1e6));
dx = 0.01*1e-8*1e6;
x = [-4*1e-8*1e6:dx:4*1e-8*1e6];
PDF_norm = normpdf(x,mu,sigma);

PLOT1 = bar(bin,PDF_data,'hist');
set(PLOT1,'FaceColor',colors{8});
hold on
PLOT2 = plot(x,PDF_norm, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{2});


axis([X_axis Y_axis])
xlabel('Concentration [\si{\micro\mol/\liter}]','FontSize',FontSize,'Interpreter','latex')
ylabel('PDF [\si{\liter/\micro\mol}]','FontSize',FontSize,'Interpreter','latex')
title('\textbf{b)}','FontSize',FontSize,'Interpreter','latex')

legend_text={'Measurement data 2','Normal approximation'};
plot_Legend = [PLOT1,PLOT2];
lgn = legend(plot_Legend,legend_text,...
    'location','northeast','FontSize',FontSize,'Interpreter','latex');


%% ----------------------------<< EPS & TEX >>-----------------------------

% Save the figure to a EPS and a MATLAB file
% if verLessThan('matlab', '7.14.0')
%     preparePlotForExport('twocolumn', h, 'LegendFix', false, 'LegendAspectRatio', LegAR, 'LegendExtraSpace', '-0.5em');
% else
%     preparePlotForExport('twocolumn', h, 'LegendFix', false, 'LegendExtraSpace', '0.5em');
% end
if 1
    matlabfrag(savename);
    correct_boundingbox([], [savename '.eps'], correction_value);
    %saveas(h,[path save_dir savename '.eps'],'psc2');
    %saveas(h,[path save_dir savename '.fig'],'fig');
end;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% END %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

==> Bilder/NoiseStat/correct_boundingbox.m <==
function result = correct_boundingbox(Pathname, FileName, correction_value)
% This function modifies the bounding box of an eps file.
% Input:
% Pathname :        Path to the eps file
% FileName :        File name of the eps file
% correction_value: Values to be added to the current bounding box values
%     first 2: lower left corner
%     last  2: upper-right corner
%     unit   : post script points = 1/72 inch
%     [xll yll xur yur]
%     yll = -7 ==> lower bounding box
%     xur = -15 ==> tighter bounding box at the right side
%     e.g. correction_value = [0 -10 -15 -3].';
% (c) by Michael Ruder, LMK December 2010

%% Program
%% Corrects the bounding box

if FileName == 0
  result = false;
else
  source   = [Pathname FileName];
  tempfile = [Pathname FileName(1:end-4) '_new' FileName(end-3:end)];
  fid  = fopen(source);
  fidw = fopen(tempfile, 'w');
  if fid<0
    result = false;
    return;
    %error('Could not open file!');
  end
  tline = fgets(fid);
  while ischar(tline)
    if strncmp('%%BoundingBox:', tline, 14)
      display('Found BoundingBox:');
      display(tline(15:end));
      bb_String = tline(15:end);
      A = sscanf(bb_String, '%d');
      if size(A,1) == 4 % we got 4 different intergers
        A_new = A + correction_value;
        tline = sprintf('%%%%BoundingBox:   %d   %d   %d   %d\r\n', A_new(1), A_new(2), A_new(3), A_new(4));
      end
    end
    fwrite(fidw, tline, 'char');
    tline = fgets(fid);
  end
fclose(fid);
fclose(fidw);
movefile(source, [source '.old']);
movefile(tempfile, source);
result = true;
end

==> Bilder/NoiseStat/matlabfrag.m <==
% function matlabfrag(FileName,OPTIONS)
%  Exports a matlab figure to an .eps file and a .tex file for use with
%  psfrag in LaTeX.  It provides similar functionality to Laprint, but
%  with an emphasis on making it more WYSIWYG, and respecting the handle
%  options for any given text, such as fontsize, fontweight, fontangle,
%  etc.
%
%  .tex file entries can be overridden by placing a string in the
%  'UserData' field of the text handle, prefixed by 'matlabfrag:'.
%
%  For use in pdflatex, I recommend the pstool package.
%
% INPUTS
%  FileName (Required) - A string containting the name of the output files.
%  OPTIONS (Optional) - additional options are added in 'key' and 'value'
%                       pairs
%    Key           |   Value
%    ----------------------------------------------------------------------
%    'handle'      | Figure to create the .eps and .tex files from.
%                  |  default is gcf (current figure handle)
%    'epspad'      | [Left,Bottom,Right,Top] - Pad the eps figure by
%                  |  the number of points in the input vector. Default
%                  |  is [0,0,0,0].
%    'renderer'    | ['painters','opengl','zbuffer'] - The renderer used
%                  |  to generate the figure. The default is 'painters'.
%                  |  If you have manually specified the renderer,
%                  |  matlabfrag will use this value.
%    'dpi'         | DPI to print the images at. Default is 300 for OpenGL
%                  |  or Z-Buffer images, and 3200 for painters images.
%
% EXAMPLE
% plot(1:10,rand(1,10));
% set(gca,'FontSize',8);
% title('badness $\phi$','interpreter','latex','fontweight','bold');
% xlabel('1 to 10','userdata','matlabfrag:\macro');
% ylabel('random','fontsize',14);
% matlabfrag('RandPlot','epspad',[5,0,0,0]);
%
% v0.6.16 04-Apr-2010
%
% Please report bugs to <a href="mailto:zebb.prime+matlabfrag@gmail.com">zebb.prime+matlabfrag@gmail.com</a>
%
% Available on the <a href="matlab:web('http://www.mathworks.com/matlabcentral/fileexchange/21286','-browser')">Matlab File Exchange</a>

function matlabfrag(FileName,varargin)

% Matlab version check
v = version;
v = regexp(v,'(\d+)\.(\d+)\.\d+\.\d+','tokens');
v = str2double(v{1});
if v(1) < 7
  error('matlabfrag:oldMatlab','Matlabfrag requires Matlab r2007a or newer to run');
elseif v(1) == 7
  if v(2) < 4
    error('matlabfrag:oldMatlab','Matlabfrag requires Matlab r2007a or newer to run');
  end
end

% Version information is taken from the above help information
HelpText = help('matlabfrag');
LatestVersion = regexp(HelpText,'(v[\d\.]+\w*?) ([\d]+\-[\w]+\-[\d]+)','tokens');
LatestVersion = LatestVersion{1};
Version = LatestVersion{1};
VersionDate = LatestVersion{2};
TEXHDR = sprintf('%% Generated using matlabfrag\n%% Version: %s\n%% Version Date: %s\n%% Author: Zebb Prime',...
  Version,VersionDate);

% Global macros
REPLACEMENT_FORMAT = '%03d';
USERDATA_PREFIX = 'matlabfrag:';
NEGXTICK_COMMAND = 'matlabfragNegXTick';
ACTION_FUNC_NAME = @(x) sprintf('f%i',x);
ACTION_DESC_NAME = @(x) sprintf('d%i',x);

% Debug macro levels
KEEP_TEMPFILE = 1;
SHOW_OPTIONS = 1;
PAUSE_BEFORE_PRINT = 2;
PAUSE_AFTER_PRINT = 2;
STEP_THROUGH_ACTIONS = 3;

p = inputParser;
p.FunctionName = 'matlabfrag';

p.addRequired('FileName', @(x) ischar(x) );
p.addParamValue('handle', gcf, @(x) ishandle(x) && strcmpi(get(x,'Type'),'figure') );
p.addParamValue('epspad', [0,0,0,0], @(x) isnumeric(x) && (all(size(x) == [1 4])) );
p.addParamValue('renderer', 'painters', ...
  @(x) any( strcmpi(x,{'painters','opengl','zbuffer'}) ) );
p.addParamValue('dpi', 300, @(x) isnumeric(x) );
p.addParamValue('debuglvl',0, @(x) isnumeric(x) && x>=0);
p.parse(FileName,varargin{:});

if p.Results.debuglvl >= SHOW_OPTIONS
  fprintf(1,'OPTION: FileName = %s\n',p.Results.FileName);
  fprintf(1,'OPTION: handle = %f\n',p.Results.handle);
  fprintf(1,'OPTION: epspad = [%i %i %i %i]\n',p.Results.epspad);
  fprintf(1,'OPTION: renderer = %s\n',p.Results.renderer);
  fprintf(1,'OPTION: dpi = %i\n',p.Results.dpi);
  fprintf(1,'OPTION: debuglvl = %i\n',p.Results.debuglvl);
  fprintf(1,'OPTION: Parameters using their defaults:');
  fprintf(1,' %s',p.UsingDefaults{:});
  fprintf(1,'\n');
end

if FigureHasNoText(p)
  return;
end

% Create Action and UndoAction structures, and initialise the length field
% to 0.
Actions.length = 0;
UndoActions.length = 0;
StringCounter = 0;

% PsfragCmds are currently in the order:
% {LatexString, ReplacementString, Alignment, TextSize, Colour,
%   FontAngle (1-italic,0-normal), FontWeight (1-bold,0-normal),
%   FixedWidth (1-true,0-false), LabelType }
PsfragCmds = {};

% Before doing anthing to the figure, make sure it is fully drawn
drawnow;

% Set up the page size to be printed
Units = get(p.Results.handle,'Units');
set(p.Results.handle,'Units','centimeters');
Pos = get(p.Results.handle,'Position');
set(p.Results.handle,'Units',Units);
SetUnsetProperties('PaperUnits to cm, PaperPos to Pos',p.Results.handle,...
  'PaperUnits','centimeters','PaperPosition',Pos);

% Process the picture
ProcessFigure(p.Results.handle);

% Apply the actions resulting from the processing
if p.Results.debuglvl >= STEP_THROUGH_ACTIONS
  disp('STEPPING: Starting to apply actions');
  for ii=1:Actions.length
    fprintf(1,'STEPPING: Press space to apply: %s\n',Actions.( ACTION_DESC_NAME(ii) ));
    pause;
    Actions.( ACTION_FUNC_NAME(ii) )();
  end
  disp('STEPPING: Finished applying actions');
else
  for ii=1:Actions.length
    Actions.( ACTION_FUNC_NAME(ii) )();
  end
end

if p.Results.debuglvl >= PAUSE_BEFORE_PRINT
  disp('PAUSING: Paused before printing');
  pause;
end

% Test to see if the directory (if specified) exists
[pathstr,namestr] = fileparts(FileName);
if ~isempty(pathstr)
  if ~exist(['./',pathstr],'dir')
    mkdir(pathstr);
  end
  % Tidy up the FileName
  FileName = [pathstr,filesep,namestr];
else
  FileName = namestr;
end

dpiswitch = ['-r',num2str( round( p.Results.dpi ) )];
% Unless over-ridden, check to see if 'renderermode' is 'manual'
renderer = lower( p.Results.renderer );
if any( strcmpi(p.UsingDefaults,'renderer') )
  if strcmpi(get(p.Results.handle,'renderermode'),'manual')
    renderer = lower( get(p.Results.handle,'renderer') );
    if p.Results.debuglvl >= SHOW_OPTIONS
      fprintf(1,['OPTION: Renderer being overridden by manual renderermode.\n',...
        '        It is now %s.\n'],renderer);
    end
  end
end

if strcmpi(renderer,'painters')
  % If using default dpi
  if any( strcmpi(p.UsingDefaults,'dpi') )
    current_dpi = 3200;
  else
    current_dpi = p.Results.dpi;
  end
    
  % Test to see whether the DPI is too high or not.
  temp_units = get(p.Results.handle,'units');
  set(p.Results.handle,'units','inches');
  temp_pos = get(p.Results.handle,'position');
  set(p.Results.handle,'units',temp_units);
  
  if temp_pos(3) * current_dpi > 32000
    old_dpi = current_dpi;
    current_dpi = 100*floor((30000 / temp_pos(3))/100);
    warning('matlabfrag:ImageTooWide',...
      ['Figure width is too large for %i DPI. Reducing\n',...
      'it to %i DPI.'],old_dpi,current_dpi);
  end
  
  if temp_pos(4) * current_dpi > 32000
    old_dpi = current_dpi;
    current_dpi = 100*floor((30000 / temp_pos(4))/100);
    warning('matlabfrag:defaultDPI:ImageTooHigh',...
      ['Figure height is too large for %i DPI. Reducing\n',...
      'it to %i DPI.'],old_dpi,current_dpi);
  end
  
  dpiswitch = sprintf('-r%i',current_dpi);
  clear temp_units temp_pos current_dpi old_dpi

  % Export the image to an eps file
  drawnow;
  print(p.Results.handle,'-depsc2','-loose',dpiswitch,'-painters',FileName);
  FileWait( [FileName,'.eps'] );
else
  % If using the opengl or zbuffer renderer
  EpsCombine(p.Results.handle,renderer,FileName,dpiswitch,...
    p.Results.debuglvl>=KEEP_TEMPFILE)
end

if p.Results.debuglvl >= PAUSE_AFTER_PRINT
  disp('PAUSING: Paused after printing');
  pause;
end

% Pad the eps if requested
if any( p.Results.epspad )
  fh = fopen([FileName,'.eps'],'r');
  epsfile = fread(fh,inf,'uint8=>char').';
  fclose(fh);
  bb = regexpi(epsfile,'\%\%BoundingBox:\s+(-*\d+)\s+(-*\d+)\s+(-*\d+)\s+(-*\d+)','tokens');
  bb = str2double(bb{1});
  epsfile = regexprep(epsfile,sprintf('%i(\\s+)%i(\\s+)%i(\\s+)%i',bb),...
    sprintf('%i$1%i$2%i$3%i',bb+round(p.Results.epspad.*[-1,-1,1,1])));
  fh = fopen([FileName,'.eps'],'w');
  fwrite(fh,epsfile);
  fclose(fh);
end

% Apply the undo action to restore the image to how
%  was originally
if p.Results.debuglvl >= STEP_THROUGH_ACTIONS
  disp('Starting to apply undo actions');
  for ii=UndoActions.length:-1:1
    fprintf(1,'Press space to unapply: %s\n',UndoActions.( ACTION_DESC_NAME(ii) ));
    pause;
    UndoActions.( ACTION_FUNC_NAME(ii) )();
  end
  disp('Finished applying undo actions');
else
  for ii=UndoActions.length:-1:1
    UndoActions.( ACTION_FUNC_NAME(ii) )();
  end
end

% Flush all drawing operations
drawnow;

% Sort by text size first
[Y,I] = sortrows( cell2mat( PsfragCmds(:,4) ) ); %#ok<*ASGLU> Required for backward compatibility
PsfragCmds = PsfragCmds(I,:);
% Now sort by colour
[Y,I] = sortrows( cell2mat( PsfragCmds(:,5) ), [3 2 1] );
PsfragCmds = PsfragCmds(I,:);
% Now sort by font angle
[Y,I] = sortrows( cell2mat( PsfragCmds(:,6) ) );
PsfragCmds = PsfragCmds(I,:);
% Now sort by font weight
[Y,I] = sortrows( cell2mat( PsfragCmds(:,7) ) );   
PsfragCmds = PsfragCmds(I,:);
% Now sort by whether it is 'fixed width'
[Y,I] = sortrows( cell2mat( PsfragCmds(:,8) ) );
PsfragCmds = PsfragCmds(I,:);
% Now sort by label type
[Y,I] = sortrows( PsfragCmds(:,9) );
PsfragCmds = PsfragCmds(I,:);
clear Y

% Finally write the latex-file
try
  fid = fopen([FileName,'.tex'],'w');
  fwrite(fid,TEXHDR);
  
  writeOutNegXTick = @() fprintf(fid,'\n%%\n\\def\\%s{\\mathord{\\makebox[0pt][r]{$-$}}}',NEGXTICK_COMMAND);
  
  FontStylePrefix = 'matlabtext';
  FontStyleId = double('A')-1;
  NewFontStyle = 1;
  CurrentColour = [0 0 0];
  CurrentFontSize = 0;
  CurrentWeight = 0;
  CurrentAngle = 0;
  CurrentlyFixedWidth = 0;
  CurrentType = PsfragCmds{1,9};
  
  fprintf(fid,'\n%%\n%%%% <%s>',CurrentType);
  if strcmpi(CurrentType,'xtick')
    writeOutNegXTick();
  end
  for ii=1:size(PsfragCmds,1)
    % Test to see if the font size has changed
    if ~(CurrentFontSize == PsfragCmds{ii,4})
      CurrentFontSize = PsfragCmds{ii,4};
      NewFontStyle = 1;
    end
    % Test to see if the colour has changed
    if ~all(CurrentColour == PsfragCmds{ii,5})
      CurrentColour = PsfragCmds{ii,5};
      NewFontStyle = 1;
    end
    % Test to see fi the font angle has changed
    if ~(CurrentAngle == PsfragCmds{ii,6})
      CurrentAngle = PsfragCmds{ii,6};
      NewFontStyle = 1;
    end
    % Test to see if the font weight has changed
    if ~(CurrentWeight == PsfragCmds{ii,7})
      CurrentWeight = PsfragCmds{ii,7};
      NewFontStyle = 1;
    end
    % Test to see if 'fixedwidth' has changed
    if ~(CurrentlyFixedWidth == PsfragCmds{ii,8})
      CurrentlyFixedWidth = PsfragCmds{ii,8};
      NewFontStyle = 1;
    end
    % Test to see if 'type' has changed
    if ~strcmpi(CurrentType,PsfragCmds{ii,9})
      fprintf(fid,'\n%%\n%%%% </%s>',CurrentType);
      CurrentType = PsfragCmds{ii,9};
      fprintf(fid,'\n%%\n%%%% <%s>',CurrentType);
      if strcmpi(CurrentType,'xtick')
        writeOutNegXTick();
      end
      if ~NewFontStyle
        fprintf(fid,'\n%%');
      end
    end
    if NewFontStyle
      FontStyleId = FontStyleId + 1;
      if CurrentAngle; Angle = '\itshape';
      else Angle = ''; end;
      if CurrentWeight; Weight = '\bfseries\boldmath';
      else Weight = ''; end;
      if CurrentlyFixedWidth; Fixed = '\ttfamily';
      else Fixed = ''; end;
      fprintf(fid,['\n%%\n\\providecommand\\%s%s{\\color[rgb]{%.3f,%.3f,'...
        '%.3f}\\fontsize{%d}{%d}%s%s%s\\selectfont\\strut}%%'],FontStylePrefix,...
        char(FontStyleId),CurrentColour(1),CurrentColour(2),...
        CurrentColour(3),CurrentFontSize,CurrentFontSize,Angle,Weight,Fixed);
      NewFontStyle = 0;
    end
    fprintf(fid,'\n\\psfrag{%s}',PsfragCmds{ii,2});
    % Only put in positioning information if it is not [bl] aligned
    if ~strcmp(PsfragCmds{ii,3},'bl') || ~strcmp(PsfragCmds{ii,3},'lb')
      fprintf(fid,'[%s][%s]',PsfragCmds{ii,3},PsfragCmds{ii,3});
    end
    fprintf(fid,'{\\%s%s %s}%%',FontStylePrefix,...
      char(FontStyleId),RemoveSpaces(PsfragCmds{ii,1}));
  end
  fprintf(fid,'\n%%\n%%%% </%s>',CurrentType);
  
  fclose(fid);
  
catch                %#ok -- needed for r2007a support
  err = lasterror;   %#ok
  if fid > 0
    fclose(fid);
  end
  err.stack.line
  rethrow( err );
end
% All done! Below are the sub-functions

% Find all of the 'text' and 'axes' objects in the
% figure and dispatch the processing of them
  function ProcessFigure(parent)
    
    % Show all of the hidden handles
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    
    % Get all text and axes handles
    axeshandles = findobj(parent,'Type','axes');
    texthandles = findobj(parent,'Type','text');
    
    % Hide all of the hidden handles again
    set(0,'showhiddenhandles',hidden);
    
    % Get the position of all the text objects
    textpos = GetTextPos(texthandles);
    
    % Freeze all axes, and process ticks.
    for jj=1:length(axeshandles)
      ProcessTicks(axeshandles(jj));
    end
    
    % Process all text.
    for jj=1:length(texthandles)
      ProcessText(texthandles(jj),textpos{jj});
    end
  end

% Get all fo the text object's positions.
  function TextPos = GetTextPos(texthandles)
    TextPos = cell(1,length(texthandles));
    for jj=1:length(texthandles)
      TextPos{jj} = get(texthandles(jj),'position');
      AddUndoAction('Reset text posision', @() set(texthandles(jj),'position', TextPos{jj} ));
    end
  end

% Process a text handle, extracting the appropriate data
%  and creating 'action' functions
  function ProcessText(handle,Pos)
    % Get some of the text properties.
    String = get(handle,'string');
    UserData = get(handle,'UserData');
    UserString = {};
    % Test to see if the text is visible. If not, return.
    if strcmpi(get(handle,'visible'),'off'); return; end;
    % Process the strings alignment options
    [halign,valign] = GetAlignment(handle);
    % Test to see if UserData is valid.
    if ischar(UserData)
      if ~isempty(sscanf(UserData,'%s'))
        UserString = regexp(UserData,[USERDATA_PREFIX,'(.*)'],'tokens');
      end
    end
    % Test for multiline strings (using cells).
    if iscell(String)
      % Error checking. Luckily Matlab is fairly nice with the way it
      % treats its strings in figures.
      assert( size(String,2) == 1 && iscellstr(String),...
        'matlabfrag:WeirdError',['Weird ''String'' formatting.\n',...
        'Please email the author, as this error should not occur.']);
      % If the cell only has 1 element, then do nothing.
      if size(String,1)==1
        String = String{:};
      else
        temp = sprintf('\\begin{tabular}{@{}%c@{}}%s',halign,String{1});
        for jj=2:length(String)
          temp = sprintf('%s\\\\%s',temp,String{jj});
        end
        String = sprintf('%s\\end{tabular}',temp);
      end
    end
    % Test for multiline strings using matrices
    if size(String,1) > 1
      temp = sprintf('\\begin{tabular}{@{}%c@{}}%s',halign,...
        regexprep(String(1,:),' ','~'));
      for jj=2:size(String,1)
        temp = sprintf('%s\\\\%s',temp,...
          regexprep(String(jj,:),' ','~'));
      end
      String = sprintf('%s\\end{tabular}',temp);
    end
    % If there is no text, return.
    if isempty(sscanf(String,'%s')) && isempty(UserString); return; end;
    % Retrieve the common options
    [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle);
    % Assign a replacement action for the string
    CurrentReplacement = ReplacementString();
    SetUnsetProperties('Replacing text string',handle,'String',CurrentReplacement);
    % Check for a 'UserData' property, which replaces the string with latex
    if ~isempty(UserString)
      String = cell2mat(UserString{:});
    end
    % Replacement action for the interpreter
    if ~strcmpi(get(handle,'interpreter'),'none')
      SetUnsetProperties('Text Interpreter to none',handle,'interpreter','none');
    end
    % Make sure the final position is the same as the original one
    AddAction('Reset text Pos', @() set(handle,'position',Pos) );
    
    % Get the text colour
    Colour = get(handle,'color');
    % Finally create the replacement command
    AddPsfragCommand(String,CurrentReplacement,[valign,halign],...
      FontSize,Colour,FontAngle,FontWeight,FixedWidth,'text');
  end

% Processes the position, position mode and 'ticks' of an axis, then returns.
%  Don't do anything if it is a legend
  function ProcessTicks(handle)
    % Return if nothing to do.
    if strcmpi(get(handle,'visible'),'off'); return; end;
    % If legend, freeze the axes and return.
    if strcmpi(get(handle,'tag'),'legend');
      SetUnsetProperties('Legend Pos to current Pos',...
        handle,'Position', get(handle,'Position') );
      return;
    end;
    % Make sure figure doesn't resize itself while we are messing with it.
    for jj=['x' 'y' 'z']
      AutoTickLabel.(jj) = strcmpi(get(handle,[jj,'ticklabelmode']),'auto');
    end
    SetUnsetProperties('TickModes to manual',handle,...
      'xlimmode','manual','ylimmode','manual','zlimmode','manual',...
      'xtickmode','manual','ytickmode','manual','ztickmode','manual',...
      'xticklabelmode','manual','yticklabelmode','manual','zticklabelmode','manual');
    SetUnsetProperties('Fix Axes Pos',handle,'position', get(handle,'position') );
    try
      hlist = get(handle,'ScribeLegendListeners');
      SetUnsetProperties('Disable legend fontname listener',hlist.fontname,'enabled','off');
    catch                 %#ok -- required for r2007a support
      err = lasterror;    %#ok
      if ~isempty(regexpi(err.message,'''enabled'''))
        error('matlabfrag:legendlistener',...
          ['Oops, it looks like Matlab has changed the way it does legend\n',...
          'callbacks. Please let me know if you see this via ',...
          '<a href="mailto:zebb.prime+matlabfrag@gmail.com?subject=',...
          'Matlabfrag:ScribeLegendListener_error">email</a>']);
      end
    end
    % Extract common options.
    [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle);
    SetUnsetProperties('Axes font to fixed-width',handle,'FontName','fixedwidth');
    FontName = 'fixedwidth';
    % Loop through all axes
    for jj = ['x' 'y' 'z']
      ticklabels = get(handle,[jj,'ticklabel']);
      ticks = get(handle,[jj,'tick']);
      lims = get(handle,[jj,'lim']);
      % If there are no ticks, skip to the next axis
      if isempty(ticks)
        continue;
      end
      % Trim the ticks (if they lay outside lims)
      if AutoTickLabel.(jj)
        ticks = ticks( ticks >= lims(1) );
        ticks = ticks( ticks <= lims(2) );
        SetUnsetProperties('Trimming tick labels',handle,[jj,'tick'],ticks);
      end
      set(handle,[jj,'tickmode'],'manual',[jj,'ticklabelmode'],'manual');
      if ~isempty(ticklabels)
        tickcolour = get(handle,[jj,'color']);
        
        % Test to see if it is on a logarithmic scale
        if strcmpi(get(handle,[jj,'scale']),'log') && AutoTickLabel.(jj)
          % And all of the values are integers
          ticklabelcell = mat2cell(ticklabels,ones(1,size(ticklabels,1)),size(ticklabels,2));
          if all(~isnan(str2double(ticklabelcell)))
            % If so, make the labels read 10^<TickLabel>
            ticklabels = cellfun(@(x) ['$10^{',RemoveSpaces(x),'}$'],...
              ticklabelcell,'uniformoutput',0);
          end
          
          % Test to see if there is a common factor
        elseif strcmpi(get(handle,[jj,'scale']),'linear') && AutoTickLabel.(jj)
          for kk=1:size(ticklabels,1)
            % Find the first non-NaN ratio between tick labels and tick
            % values
            scale = ticks(kk)/str2double(ticklabels(kk,:));
            if ~isnan(scale); break; end;
          end
          
          % If the scale is not 1, then we need to place a marker near the
          % axis
          if abs(scale-1) > 1e-3
            scale = log10(scale);
            % Make sure it is an integer.
            assert( abs(scale-round(scale))<1e-2, 'matlabfrag:AxesScaling:NonInteger',...
              ['Non integer axes scaling.  This is most likely a bug in matlabfrag.\n',...
              'Please let me know the ytick and yticklabel values for this plot.']);
            LatexScale = ['$\times10^{',num2str(round(scale)),'}$'];
            % Test to see if this is a 3D or 2D plot
            if isempty(get(handle,'zticklabel')) &&...
                all( get(handle,'view') == [0 90] )
              
              %2D Plot... fairly easy.
              % Common required data...
              Xlims = get(handle,'xlim');
              Ylims = get(handle,'ylim');
              XAlignment = get(handle,'XAxisLocation');
              YAlignment = get(handle,'YAxisLocation');
              % 2D plot, so only x and y...
              CurrentReplacement = ReplacementString();
              
              % X axis scale
              if strcmpi(jj,'x')
                if strcmpi(XAlignment,'bottom');
                  ht = text(Xlims(2),Ylims(1),CurrentReplacement,...
                    'fontsize',FontSize,'fontname',FontName,...
                    'HorizontalAlignment','center','VerticalAlignment','top',...
                    'parent',handle);
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)-1.0*extent(4) position(3)]);
                  Alignment = 'tc';
                else
                  ht = text(Xlims(2),Ylims(2),CurrentReplacement,...
                    'fontsize',FontSize,'fontname',FontName,...
                    'HorizontalAlignment','center','VerticalAlignment','bottom',...
                    'parent',handle);
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)+1.0*extent(4) position(3)]);
                  Alignment = 'bc';
                end
                
                % Y axis scale
              else
                if strcmpi(XAlignment,'bottom')
                  if strcmpi(YAlignment,'left')
                    ht = text(Xlims(1),Ylims(2),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','bottom',...
                      'parent',handle);
                  else
                    ht = text(Xlims(2),Ylims(2),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','bottom',...
                      'parent',handle);
                  end
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)+0.5*extent(4) position(3)]);
                  Alignment = 'bc';
                else
                  if strcmpi(YAlignment,'left')
                    ht = text(Xlims(1),Ylims(1),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','top',...
                      'parent',handle);
                  else
                    ht = text(Xlims(2),Ylims(1),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','top',...
                      'parent',handle);
                  end
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)-0.5*extent(4) position(3)]);
                  Alignment = 'tc';
                end
              end
              
              % Create the replacement command
              AddPsfragCommand(LatexScale,CurrentReplacement,Alignment,FontSize,...
                tickcolour,FontAngle,FontWeight,FixedWidth,[jj,'scale']);
              % Delete the label
              AddUndoAction('Delete axis scale', @() delete(ht) );
            else
              % Why is this so hard?
              warning('matlabfrag:scaled3Daxis',...
                ['It looks like your %s axis is scaled on a 3D plot. Unfortunately\n',...
                'these are very hard to handle, so there may be a problem with\n',...
                'its placement. If you know of a better algorithm for placing it,\n',...
                'please let me know at zebb.prime+matlabfrag@gmail.com',...
                ],jj);
              % :-(
              CurrentReplacement = ReplacementString();
              Xlim = get(handle,'xlim');
              Ylim = get(handle,'ylim');
              Zlim = get(handle,'zlim');
              axlen = @(x) x(2)-x(1);
              switch lower( jj )
                case 'x'
                  ht = text(Xlim(1)+0.6*axlen(Xlim),...
                    Ylim(1)-0.3*axlen(Ylim),...
                    Zlim(1),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'parent',handle);
                  Alignment = 'bl';
                case 'y'
                  ht = text(Xlim(1)-0.3*axlen(Xlim),...
                    Ylim(1)+0.6*axlen(Ylim),...
                    Zlim(1),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'horizontalalignment',...
                    'right','parent',handle);
                  Alignment = 'br';
                case 'z'
                  ht = text(Xlim(1),Ylim(2),Zlim(2)+0.2*axlen(Zlim),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'horizontalalignment',...
                    'right','parent',handle);
                  Alignment = 'br';
                otherwise
                  error('matlabfrag:wtf',['Bad axis; this error shouldn''t happen.\n',...
                    'please report it as a bug.']);
              end
              % Create the replacement command
              AddPsfragCommand(LatexScale,CurrentReplacement,Alignment,FontSize,...
                tickcolour,FontAngle,FontWeight,FixedWidth,[jj,'scale']);
              % Delete the label
              AddUndoAction('DeleteAxesScale', @() delete(ht) );
            end
          end
        end
        
        % Test whether all of the ticks are numbers, if so wrap them in $
        if ~iscell(ticklabels)
          ticklabels = mat2cell(ticklabels,ones(1,size(ticklabels,1)),size(ticklabels,2));
        end
        TicksAreNumbers = 1;
        for kk=1:size(ticklabels,1)
          if isempty(ticklabels{kk,:})
            continue;
          end
          if isnan(str2double(ticklabels{kk,:}))
            TicksAreNumbers = 0;
            break;
          end
        end
        if TicksAreNumbers
          if strcmpi(jj,'x')
            for kk=1:size(ticklabels)
              if isempty(ticklabels{kk,:})
                continue;
              end
              ticklabels{kk,:} = ['$',...
              RemoveSpaces( regexprep(ticklabels{kk,:},'-',['\\',NEGXTICK_COMMAND,' ']) ),...
              '$'];
            end
          else
            for kk=1:size(ticklabels)
              if isempty(ticklabels{kk,:})
                continue;
              end
              ticklabels{kk,:} = ['$',RemoveSpaces(ticklabels{kk,:}),'$'];
            end
          end
        end
        clear TicksAreNumbers
        
        tickreplacements = cell(1,size(ticklabels,1));
        % Process the X and Y tick alignment
        if ~strcmpi(jj,'z')
          switch get(handle,[jj,'axislocation'])
            case 'left'
              tickalignment = 'rc';
            case 'right'
              tickalignment = 'lc';
            case 'bottom'
              tickalignment = 'ct';
            case 'top'
              tickalignment = 'cb';
            otherwise
              tickalignment = 'cr';
              warning('matlabfrag:UnknownAxisLocation',...
                'Unknown axis location defaulting to ''cr''');
          end
        else
        % Fixed Z tick alignment
          tickalignment = 'cr';
        end
        
        % Now process the actual tick labels themselves...
        for kk=1:size(ticklabels,1)
          if isempty( ticklabels{kk,:} )
            tickreplacements{kk} = '';
            continue;
          end
          tickreplacements{kk} = ReplacementString();
          AddPsfragCommand(ticklabels{kk,:},tickreplacements{kk},...
            tickalignment,FontSize,tickcolour,FontAngle,FontWeight,...
            FixedWidth,[jj,'tick']);
        end
        % Now add the replacement action...
        SetUnsetProperties('Tick replacement',handle,[jj,'ticklabel'],tickreplacements);
      end
    end
  end    % of ProcessTicks

% Get the next replacement string
  function CurrentReplacement = ReplacementString()
    CurrentReplacement = sprintf(REPLACEMENT_FORMAT,StringCounter);
    StringCounter = StringCounter+1;
  end

% Extract and process the options that are common to text labels as
% well as axes ticks
  function [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle)
    % First get the fontsize (making sure it is in points)
    temp_prop = get(handle,'FontUnits');
    if ~strcmpi(temp_prop,'points')
      SetUnsetProperties('FontUnits to points',handle,'FontUnits','points');
    end
    FontSize = get(handle,'FontSize');
% %     SetUnsetProperties('FontSize to 10',handle,'Fontsize',10);
    % Now get the font angle (read - italics)
    switch get(handle,'FontAngle')
      case 'normal'
        FontAngle = 0;
      case 'italic'
        FontAngle = 1;
      case 'oblique'
        warning('matlabfrag:ObliqueFont',...
          'Nobody in their right mind uses Oblique font. Defaulting to italic.');
        FontAngle = 1;
      otherwise
        warning('matlabfrag:UnknownFontType',...
          'Unknown FontAngle for the string "%s"',get(handle,'String'));
        FontAngle = 0;
    end
% %     if FontAngle
% %       SetUnsetProperties('FontAngle to normal',handle,'FontAngle','normal');
% %     end
    % Now get the FontWeight (read - bold)
    switch get(handle,'FontWeight')
      case 'light'
        warning('matlabfrag:LightFontNotSupported',...
          'Light FontWeight does not really translate to LaTeX... Defaulting to normal.');
        FontWeight = 0;
      case 'normal'
        FontWeight = 0;
      case 'demi'
        warning('matlabfrag:DemiFontNotSupported',...
          'Demi FontWeight does not really translate to LaTeX... Defaulting to normal.');
        FontWeight = 0;
      case 'bold'
        FontWeight = 1;
      otherwise
        warning('matlabfrag:UnknownFontWeight',...
          'Unknown FontWeight for the string %s',get(handle,'String'));
    end
% %     if FontWeight
% %       SetUnsetProperties('FontWeight to normal',handle,'FontWeight','normal');
% %     end
    % Test to see if the font is 'fixed width'
    if strcmpi(get(handle,'FontName'),'FixedWidth')
      FixedWidth = 1;
    else
      FixedWidth = 0;
    end
% %     if ~FixedWidth
% %       SetUnsetProperties('Set text to FixedWidth',handle,'FontName','fixed-width');
% %     end
  end

% Adds a PsFrag command to the cell. This is a function to ensure allow a
%  standard calling convention to be established.
  function AddPsfragCommand(LatexString,ReplacementString,Alignment,...
      FontSize,Colour,FontAngle,FontWeight,FixedWidth,Type)
    PsfragCmds(size(PsfragCmds,1)+1,:) = {LatexString,ReplacementString,...
      Alignment,FontSize,Colour,FontAngle,FontWeight,FixedWidth,Type};
  end

% Set and then unset some handle properties using 'Actions' and
% 'UndoActions'
  function SetUnsetProperties(description,handle,varargin)
    Props = varargin(1:2:end);
    PropVals = varargin(2:2:end);
    TempPropVals = get(handle,Props);
    AddAction(description, @() set(handle,Props,PropVals) );
    AddUndoAction(description, @() set(handle,Props,TempPropVals) );
  end

% Add an 'action' function to the list of actions to perform before the
%  image is saved.
  function AddAction(description,action)
    Actions.length = Actions.length + 1;
    Actions.( ACTION_FUNC_NAME( Actions.length ) ) = action;
    Actions.( ACTION_DESC_NAME( Actions.length ) ) = description;
  end

% Adds an 'undo-action' function to the list... these get processed after
%  the image has been saved, to restore the screen state.
  function AddUndoAction(description,action)
    UndoActions.length = UndoActions.length + 1;
    UndoActions.( ACTION_FUNC_NAME( UndoActions.length ) ) = action;
    UndoActions.( ACTION_DESC_NAME( UndoActions.length ) ) = description;
  end

% Remove leading and trailing edge white spaces
% from any string.
  function cropped_string = RemoveSpaces(string)
    if iscell(string)
      string = string{:};
    end
    if isempty( string )
      cropped_string = string;
      return;
    end
    if all( string == ' ' )
      cropped_string = '';
      return;
    end
    I = regexp(string,'[^\s]');
    cropped_string = string(I(1):I(end));
    if cropped_string(end) == '\'
      cropped_string = [ cropped_string, ' ' ];
    end
  end

  function [halign,valign] = GetAlignment(handle)
    HAlign = get(handle,'HorizontalAlignment');
    switch HAlign
      case 'left'
        halign = 'l';
      case 'right'
        halign = 'r';
      case 'center'
        halign = 'c';
      otherwise
        warning('matlabfrag:UnknownHorizAlign',...
          'Unknown text horizontal alignment for "%s", defaulting to left',string);
        halign = 'l';
    end
    VAlign = get(handle,'VerticalAlignment');
    switch VAlign
      case {'baseline','bottom','base'}
        valign = 'b';
      case {'top','cap'}
        valign = 't';
      case {'middle'}
        valign = 'c';
      otherwise
        warning('matlabfrag:UnknownVertAlign',...
          'Unknown text vertical alignment for "%s", defaulting to bottom',string);
        valign = 'l';
    end
  end

% Busy waits for a file to finish being created. This is necessary because
% on some platforms the file isn't available immediately after performing a
% print.
  function FileWait(filename)
    counter = 0;
    while ~exist(filename,'file')
      pause(0.05);
      assert( counter < 100, 'matlabfrag:filetimeout',...
        'File Timeout. This occured after printing %s and trying to then read it.',filename);
      counter = counter + 1;
    end
  end
% Print two versions of the file, one renderered with the renderer of
% choice, and another rendererd with painters. Then perform some epscombine
% magic to recombine them.
  function EpsCombine(handle,renderer,filename,dpiswitch,keep_tempfile)
    TEXTOBJ_REGEXP = ['-?\d+\s+-?\d+\s+mt(\s+-?\d+\s+rotate)?',...
      '\s+\(.+?\)\s+s',...
      '(\s+-?\d+\s+rotate)?'];
    TEXTHDR_REGEXP = '%%IncludeResource:\s+font.*?\n.?\n';
    if keep_tempfile
      tmp_file = [filename,'-painters'];
    else
      tmp_file = tempname;
    end
    
    % Show all of the hidden handles
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    
    ht = findobj(handle,'type','text');
    ht = findobj(ht,'visible','on');
    ha = findobj(handle,'type','axes');
    
    % Hide all of the text handles again
    set(0,'showhiddenhandles',hidden);
    
    % Make the text invisible
    set(ht,'visible','off');
    hnam = @(x) ['h',num2str(x)];
    for jj=1:length(ha)
      tickvals.(hnam(jj)).xtl = get(ha(jj),'xticklabel');
      tickvals.(hnam(jj)).ytl = get(ha(jj),'yticklabel');
      tickvals.(hnam(jj)).ztl = get(ha(jj),'zticklabel');
      set(ha(jj),'xticklabel','','yticklabel','','zticklabel','');
    end
    % Now print it.
    drawnow;
    print(handle,'-depsc2','-loose',dpiswitch,...
      ['-',renderer],filename);
    FileWait([filename,'.eps']);
    % Restore the text
    set(ht,'visible','on');
    for jj=1:length(ha)
      set(ha(jj),'xticklabel',tickvals.(hnam(jj)).xtl);
      set(ha(jj),'yticklabel',tickvals.(hnam(jj)).ytl);
      set(ha(jj),'zticklabel',tickvals.(hnam(jj)).ztl);
    end
    % Now print a painters version.
    drawnow;
    print(handle,'-depsc2','-loose',dpiswitch,...
      '-painters',tmp_file);
    FileWait([tmp_file,'.eps']);
    % Open it up and extract the text
    try
      fh = fopen([tmp_file,'.eps'],'r');
      paintersfile = fread(fh,inf,'uint8=>char').';
      fh = fclose(fh);
    catch                  %#ok -- required for r2007a support
      err = lasterror;     %#ok
      if fh > 0
        fh = close(fh);
      end
      rethrow( err );
    end
    if ~keep_tempfile
      delete([tmp_file,'.eps']);
    end
    textobj = regexpi(paintersfile,TEXTOBJ_REGEXP,'match');
    textobjpos = regexpi(paintersfile,TEXTOBJ_REGEXP);
    texthdr = regexpi(paintersfile,TEXTHDR_REGEXP,'match');
    texthdrpos = regexpi(paintersfile,TEXTHDR_REGEXP);
    textData = cell(length(textobjpos)+length(texthdrpos),2);
    textData(:,1) = num2cell([texthdrpos.';textobjpos.']);
    textData(:,2) = [texthdr,textobj].';
    [Ysort,Isort] = sortrows( cell2mat( textData(:,1) ) );
    textData = textData(Isort,:);
    
    % Open up the target file, and read the contents.
    try
      fh = fopen([filename,'.eps'],'r');
      epsfile = fread(fh,inf,'uint8=>char').';
      fh = fclose(fh);
    catch                  %#ok -- this is required for r2007a support
      err = lasterror;     %#ok
      if fh > 0
        fh = close(fh);
      end
      rethrow( err );
    end
    % Insert the new text
    findex = regexp(epsfile,'end %%Color Dict');
    epsfile = sprintf('%s\n\n%s\n%s',...
      epsfile(1:findex-1),...
      sprintf('%s\n',textData{:,2}),...
      epsfile(findex:end));
    try
      fh = fopen([filename,'.eps'],'w');
      fwrite(fh,epsfile);
      fh = fclose(fh);
    catch                %#ok -- this is required for r2007a support
      err = lasterror;   %#ok
      if fh > 0
        fh = fclose(fh);
      end
      rethrow( err );
    end
  end

% Test to see if there is any text in the figure
  function NoText = FigureHasNoText(p)
    NoText = 0;
    
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    tempht = findobj(p.Results.handle,'type','text','visible','on');
    tempha = findobj(p.Results.handle,'type','axes','visible','on');
    set(0,'showhiddenhandles',hidden);
 
    for kk=tempht.'
      temptext = get(kk,'string');
      if ischar(temptext)
        temptext = mat2cell(temptext,ones(1,size(temptext,1)));
      end
      if isempty( regexp( temptext, '\S', 'once' ));
        tempht = setxor(tempht,kk);
      end
    end
    
    for kk=tempha.'
      if isempty( get(kk,'xticklabel') )
        if isempty( get(kk,'yticklabel') )
          if isempty( get(kk,'zticklabel') )
            tempha = setxor(tempha,kk);
          end
        end
      end
    end
    
    if isempty(tempht) && isempty(tempha)
      % No Text! Why are you using this then?
      warning('matlabfrag:noText',['No text in image. You would be better off ',...
        'using a function like <a href="matlab:web(''http://www.mathworks.com',...
        '/matlabcentral/fileexchange/10889'',''-browser'')">savefig</a>.\n',...
        '.tex file will not be created.']);
      
      % Set up the figure
      OrigUnits = get(p.Results.handle,'units');
      set(p.Results.handle,'units','centimeters');
      Pos = get(p.Results.handle,'position');
      OrigPPos = get(p.Results.handle,{'paperunits','paperposition'});
      set(p.Results.handle,'paperunits','centimeters','paperposition',Pos);
      
      % Test to see if the directory (if specified) exists
      [pathstr,namestr] = fileparts(p.Results.FileName);
      if ~isempty(pathstr)
        if ~exist(['./',pathstr],'dir')
          mkdir(pathstr);
        end
        % Tidy up the FileName
        FileName = [pathstr,filesep,namestr];
      else
        FileName = namestr;
      end
      
      % Print the image
      print(p.Results.handle,'-depsc2',['-',p.Results.renderer],...
        sprintf('-r%i',p.Results.dpi),'-loose',FileName);
      
      % Restore the figure
      set(p.Results.handle,'units',OrigUnits,'paperunits',...
        OrigPPos{1},'paperposition',OrigPPos{2});
      
      NoText = 1;
    end
  end

end % of matlabfrag(FileName,p.Results.handle)

==> Bilder/NoiseStat/preparePlotForExport.m <==
% function preparePlotForExport(graph_type, h_fig, varargin)

% $Id: preparePlotForExport.m 1264 2012-12-04 20:51:53Z mr $
%
% Copyright (c) 2009 Armin C. Schmidt <dunkelschorsch AT googlemail DOT com>
%
% Permission is hereby granted, free of charge, to any person obtaining a copy
% of this software and associated documentation files (the "Software"), to deal
% in the Software without restriction, including without limitation the rights
% to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
% copies of the Software, and to permit persons to whom the Software is
% furnished to do so, subject to the following conditions:
%
% The above copyright notice and this permission notice shall be included in
% all copies or substantial portions of the Software.
%
% THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
% IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
% FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
% AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
% LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
% OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
% THE SOFTWARE.

function preparePlotForExport(graph_type, h_fig, varargin)

% modify a copy, not the original plot
% h_fig = copyobj(h_fig_in, 0);

fig_children = get(h_fig, 'Children');

h_legend = [];
h_axes = [];

h_legend = fig_children(strcmp(get(fig_children, 'Tag'), 'legend'));
h_axes = fig_children(strcmp(get(fig_children, 'Tag'), ''));

num_subfigs = numel(h_axes);
num_legends = numel(h_legend);

p = inputParser();
p.addOptional('PlotAspectRatio', 4/3, @(x) isnumeric(x) && x>0);
p.addOptional('LegendExtraSpace', '0mm');
p.addOptional('LegendFix', false, @islogical);
p.addOptional('LegendKeepPosition', false, @islogical);
p.addOptional('LegendAspectRatio', [8 5 1], @(x) length(x) == 3);
% Bitstream Charter: -0.8em
% EulerVM: +0.2em
% Computer Modern: +0.4em

isposnumber = @(x) isnumeric(x) && x>=1;

if (strcmp(graph_type, 'beamer'))
    p.addOptional('TitleFontSize',   9, isposnumber);
    p.addOptional('LegendFontSize',  7, isposnumber);
    p.addOptional('TickFontSize',    7, isposnumber);
    p.addOptional('LabelFontSize',   9, isposnumber);
    p.addOptional('PlotSizeX',      12, isposnumber);
elseif (strcmp(graph_type, 'twocolumn'))
    p.addOptional('TitleFontSize',  10, isposnumber);
    p.addOptional('LegendFontSize',  9, isposnumber);
    p.addOptional('TickFontSize',    8, isposnumber);
    p.addOptional('LabelFontSize',  10, isposnumber);
    p.addOptional('PlotSizeX',      12, isposnumber);
else
    error('%s?! Gibts nicht ...\n', graph_type);
end

p.parse(varargin{:});

plotAspectRatio    = p.Results.PlotAspectRatio;
titleFontSize      = p.Results.TitleFontSize;
legendFontSize     = p.Results.LegendFontSize;
tickFontSize       = p.Results.TickFontSize;
labelFontSize      = p.Results.LabelFontSize;
plotSizeX          = p.Results.PlotSizeX;
plotSizeY          = plotSizeX / plotAspectRatio;
legendExtraSpace   = p.Results.LegendExtraSpace;
legendFix          = p.Results.LegendFix;
legendAR           = p.Results.LegendAspectRatio;
legendKeepPosition = p.Results.LegendKeepPosition;

if(~strcmp(get(h_fig, 'Userdata'), 'modified'))
    set(h_fig, 'Userdata', 'modified');
    for legend_curr=1:num_legends
        set(h_legend(legend_curr), 'String', strcat(get(h_legend(legend_curr), 'String'), sprintf('\\hspace{%s}', legendExtraSpace) ) );
    end
end

% set all font sizes
for curr_subplot=1:num_subfigs
    set([get(h_axes(curr_subplot), 'XLabel'), get(h_axes(curr_subplot), 'YLabel'), get(h_axes(curr_subplot), 'ZLabel')], 'FontSize', labelFontSize);
    set(h_axes(curr_subplot), 'FontSize', tickFontSize);
    set(get(h_axes(curr_subplot), 'Title'), 'FontSize', titleFontSize);
end

for curr_subplot=1:num_legends
    set(h_legend(curr_subplot), 'FontSize', legendFontSize);
end

% use the latex interpreter everywhere
set(findobj(h_fig, '-property', 'interpreter'), 'interpreter', 'latex');

if(legendFix)
    % nudge the legend text down a little
    cc=findobj(get(h_legend, 'Children'), '-property', 'Position');
    pos=get(cc, 'Position');
    for i=1:length(cc)
        if(~iscell(pos))
            new_pos = pos - [0 .05 0];
        else
            new_pos = pos{i} - [0 .05 0];
        end
        set(cc(i), 'Position', new_pos);
    end
end

% adjust the figure size
set(h_fig, 'units', 'centimeters');
pos = get(h_fig, 'position');
set(h_fig, 'position', [ pos(1:2), plotSizeX, plotSizeY ]);

% Change the size of the legend
for curr_subplot=1:num_legends
    leg_pos = get(h_legend(curr_subplot), 'Position');
    set(h_legend(curr_subplot), 'PlotBoxAspectRatioMode', 'manual');
    newAR = legendAR .* [ leg_pos(3:4) 1 ];
    set(h_legend(curr_subplot), 'PlotBoxAspectRatio', newAR);
    
    if(~legendKeepPosition)
        magic_value__ = 1.27; % here be dragons
        % Change the position of the legend
        distance = 0.5 * (leg_pos(4) - (magic_value__ * leg_pos(3) * newAR(2)/newAR(1)));
        % move up or down
        direction = sign((leg_pos(2) + 0.5 * leg_pos(4)) - 0.5);
        set(h_legend(curr_subplot), 'Position', leg_pos + direction * [0 distance 0 0]);
    end
end

end


==> Bilder/PilotDataEst/PilotDataEst.m <==
%              ********************************************
%         ********************************************************
%         *              Molecular Communication                 *
%         *                  Prof.  Schober                      *
%         *                   Vahid Jamali                       *
%         ********************************************************
%% ---------------------------<< INTRODUCTION >>---------------------------

%% --------------------------<< INITIALIZATION >>--------------------------

%%
close all
clear all
clc

%% Plot

savename    = ['PilotDataEst'];

load PilotDataEst.mat

% Legend Aspect Ratio
LegAR       = [2.5 1.2 1];
correction_value = [0 -10 -15 +10].';

% Colors:

c_red       = [1   , 0    , 0  ];
c_orange    = [1   , 0.55 , 0  ];
c_green     = [0   , 0.5  , 0  ];
c_blue      = [0   , 0    , 1  ];
c_black     = [0   , 0    , 0  ];
c_purple    = [0.4 , 0    , 0.4];
c_olive     = [0.4 , 0.4  , 0  ];
c_gray      = [0.5 , 0.5  , 0.5];
colors   = {c_blue, c_red, c_green, c_orange, c_purple, c_black, c_gray};

% Line width:

% line_style   = {'-','--','-.',':','o','s','d','h','*','>','<'};
line_style   = {'-','--',':','-.','--'};
line_width  = 1.5;
markersize = 6;

h = figure;
figure1 = h;
FontSize = 13;

%% Data
Xmeas = t;
Ymeas = s*1e6;

Xpilot = tFit_pilot;
Ypilot = yFit_pilot*1e6;

Xdata = tFit_data;
Ydata = yFit_data*1e6;

Xgenie = t;
Ygenie = y_known*1e6;

%%
%%%%%%%%%%%%%%%%%%%%%%%%%
set(gcf,'units','normalized','position',[0.1 0.1 0.45 0.5]);
set(gca,'FontSize',FontSize);

X_axis = [-10 120];
Y_axis = [1.5 2.5];

PLOT1 = plot(Xmeas,Ymeas, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{1});
hold on
PLOT2 = plot(Xpilot,Ypilot, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{2});
PLOT3 = plot(Xdata,Ydata, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{3});
PLOT4 = plot(Xgenie,Ygenie, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});

Tframe = 40;
Tpilot = 10;

for ii=1:100
    plot(ones(1,10)*Tframe*(ii-1),linspace(Y_axis(1),Y_axis(2),10), line_style{2}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});
end
plot(ones(1,10)*Tpilot,linspace(Y_axis(1),Y_axis(2),10), line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});

    
axis([X_axis Y_axis])
xlabel('Time [\si{\minute}]','FontSize',FontSize,'Interpreter','latex')
ylabel('Concentration [\si{\micro\mol/\liter}]','FontSize',FontSize,'Interpreter','latex')
%title('\textbf{a)}','FontSize',FontSize,'Interpreter','latex')



legend_text={'Measurement data','Analytical signal (pilot-based)',...
    'Analytical signal (data-aided)','Analytical signal (outdated)'};
plot_Legend = [PLOT1,PLOT2,PLOT3,PLOT4];       
lgn = legend(plot_Legend,legend_text,...
    'location','northeast','FontSize',FontSize,'Interpreter','latex');
% set(lgn,'units','normalized','position',[0.06 0.26 0.1 0.1]);

[figx, figy] = axxy2figxy(gca, [50 80],[2,2.2]);
% Create rectangle
annotation(figure1,'rectangle',...
    [figx(1),figy(1),figx(2)-figx(1),figy(2)-figy(1)]);

[figx, figy] = axxy2figxy(gca, [55 60.5],[2.02,1.94]);
% Create arrow
annotation(figure1,'arrow',figx, figy,'HeadLength',6,'HeadWidth',6);

[figx, figy] = axxy2figxy(gca, [0 10],[2.25,2.25]);
% Create doublearrow
annotation(figure1,'doublearrow',figx,figy,'Head2Length',6,'Head2Width',6,...
    'Head1Length',6,...
    'Head1Width',6);

[figx, figy] = axxy2figxy(gca, [10 40],[2.25,2.25]);
% Create doublearrow
annotation(figure1,'doublearrow',figx,figy,'Head2Length',6,'Head2Width',6,...
    'Head1Length',6,...
    'Head1Width',6);

[figx, figy] = axxy2figxy(gca, [10 120],[2.22,2.22]);
% Create doublearrow
annotation(figure1,'doublearrow',figx,figy,'Head2Length',6,'Head2Width',6,...
    'Head1Length',6,...
    'Head1Width',6);

text(2,2.28,'Pilot','FontSize',FontSize-4,'Interpreter','latex')
text(13,2.28,'Data (pilot-based)','FontSize',FontSize-4,'Interpreter','latex')
text(50,2.24,'Data (data-aided)','FontSize',FontSize-4,'Interpreter','latex')

%% New Plot

axes2 = axes('Parent',figure1,...
    'YMinorTick','on',...
    'Position',[0.52 0.145 0.35 0.35],... % [x0,y0,Dx,Dy]
    'FontSize',8,...
    'FontName','Times New Roman','color','w');
box(axes2,'on');
hold(axes2,'all');

X_axis = [50 80];
Y_axis = [2 2.2];

% x1 = 57;
% x2 = 58;
% y1 = 1.5;
% y2 = 2.5;
% 
% p = area(axes2, ...
%     [x1,    x1,    x2,    x2], ...
%     [y1,  y2, y2, y1 ], ...
%     'FaceColor', [1,1,0], ... [1. 1. .6], ...
%     'LineStyle', 'none', ...
%     'BaseValue', y1);

x1 = 77;
x2 = 78;
y1 = 1.5;
y2 = 2.5;

p = area(axes2, ...
    [x1,    x1,    x2,    x2], ...
    [y1,  y2, y2, y1 ], ...
    'FaceColor', [1,1,0], ... [1. 1. .6], ...
    'LineStyle', 'none', ...
    'BaseValue', y1);

PLOT1 = plot(Xmeas,Ymeas, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{1});
hold on
PLOT2 = plot(Xpilot,Ypilot, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{2});
PLOT3 = plot(Xdata,Ydata, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{3});
PLOT4 = plot(Xgenie,Ygenie, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});

Tsymb = 1;
jj = [21,31];
for ii=1:100
    if ii~=jj
    plot(ones(1,10)*Tsymb*(ii-1),linspace(Y_axis(1),Y_axis(2),10), line_style{3}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});
    else
        plot(ones(1,10)*Tsymb*(ii-1),linspace(Y_axis(1),Y_axis(2),10), line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});
    end
end

axis([X_axis Y_axis])
%% ----------------------------<< EPS & TEX >>-----------------------------

% Save the figure to a EPS and a MATLAB file
% if verLessThan('matlab', '7.14.0')
%     preparePlotForExport('twocolumn', h, 'LegendFix', false, 'LegendAspectRatio', LegAR, 'LegendExtraSpace', '-0.5em');
% else
%     preparePlotForExport('twocolumn', h, 'LegendFix', false, 'LegendExtraSpace', '0.5em');
% end
if 1
    matlabfrag(savename);
    correct_boundingbox([], [savename '.eps'], correction_value);
    %saveas(h,[path save_dir savename '.eps'],'psc2');
    %saveas(h,[path save_dir savename '.fig'],'fig');
end;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% END %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

==> Bilder/PilotDataEst/axxy2figxy.m <==
function varargout = axxy2figxy(varargin)
% axxy2figxy -- Transform point or position from axis to figure coords
% Transforms [axx axy] or [xypos] from axes hAx (data) coords into coords
% wrt GCF for placing annotation objects that use figure coords into data
% space. The annotation objects this can be used for are
%    arrow, doublearrow, textarrow
%    ellipses (coordinates must be transformed to [x, y, width, height])
% Note that line, text, and rectangle anno objects already are placed
% on a plot using axes coordinates and must be located within an axes.
% Usage: Compute a position and apply to an annotation, e.g.,
%   [axx axy] = ginput(2);
%   [figx figy] = axxy2figxy(gca, axx, axy);
%   har = annotation('textarrow',figx,figy);
%   set(har,'String',['(' num2str(axx(2)) ',' num2str(axy(2)) ')'])
% Geoffrey Dutton, 04 May 2006; updated 10 May 2006
%   based on placearrow.m by Graham Reith, 03 May 2006

%% Obtain arguments
% Very limited argument checking is performed.
% Determine if axes handle is specified
if length(varargin{1})== 1 && ishandle(varargin{1}) && strcmp(get(varargin{1},'type'),'axes')	
	hAx = varargin{1};
	varargin = varargin(2:end);
else
	hAx = gca;
end;
% Parse either a position vector or a point location
if length(varargin)==1	% Must be 4 elt POS vector
	pos = varargin{1};
else
	[x,y] = deal(varargin{:});
end


%% Get limits
axun = get(hAx,'Units');
set(hAx,'Units','normalized');  % Need normaized units to do the xform
axpos = get(hAx,'Position');
axlim = axis(hAx);              % Get the axis limits [xlim ylim (zlim)]
axwidth = diff(axlim(1:2));
axheight = diff(axlim(3:4));

%% Transform data
if exist('x','var')     % Transform a and return pair of points
	varargout{1} = (x-axlim(1))*axpos(3)/axwidth + axpos(1);
	varargout{2} = (y-axlim(3))*axpos(4)/axheight + axpos(2);
else                    % Transform and return a position rectangle
	pos(1) = (pos(1)-axlim(1))/axwidth*axpos(3) + axpos(1);
	pos(2) = (pos(2)-axlim(3))/axheight*axpos(4) + axpos(2);
	pos(3) = pos(3)*axpos(3)/axwidth;
	pos(4) = pos(4)*axpos(4)/axheight;
	varargout{1} = pos;
end


%% Restore axes units
set(hAx,'Units',axun)

==> Bilder/PilotDataEst/correct_boundingbox.m <==
function result = correct_boundingbox(Pathname, FileName, correction_value)
% This function modifies the bounding box of an eps file.
% Input:
% Pathname :        Path to the eps file
% FileName :        File name of the eps file
% correction_value: Values to be added to the current bounding box values
%     first 2: lower left corner
%     last  2: upper-right corner
%     unit   : post script points = 1/72 inch
%     [xll yll xur yur]
%     yll = -7 ==> lower bounding box
%     xur = -15 ==> tighter bounding box at the right side
%     e.g. correction_value = [0 -10 -15 -3].';
% (c) by Michael Ruder, LMK December 2010

%% Program
%% Corrects the bounding box

if FileName == 0
  result = false;
else
  source   = [Pathname FileName];
  tempfile = [Pathname FileName(1:end-4) '_new' FileName(end-3:end)];
  fid  = fopen(source);
  fidw = fopen(tempfile, 'w');
  if fid<0
    result = false;
    return;
    %error('Could not open file!');
  end
  tline = fgets(fid);
  while ischar(tline)
    if strncmp('%%BoundingBox:', tline, 14)
      display('Found BoundingBox:');
      display(tline(15:end));
      bb_String = tline(15:end);
      A = sscanf(bb_String, '%d');
      if size(A,1) == 4 % we got 4 different intergers
        A_new = A + correction_value;
        tline = sprintf('%%%%BoundingBox:   %d   %d   %d   %d\r\n', A_new(1), A_new(2), A_new(3), A_new(4));
      end
    end
    fwrite(fidw, tline, 'char');
    tline = fgets(fid);
  end
fclose(fid);
fclose(fidw);
movefile(source, [source '.old']);
movefile(tempfile, source);
result = true;
end

==> Bilder/PilotDataEst/matlabfrag.m <==
% function matlabfrag(FileName,OPTIONS)
%  Exports a matlab figure to an .eps file and a .tex file for use with
%  psfrag in LaTeX.  It provides similar functionality to Laprint, but
%  with an emphasis on making it more WYSIWYG, and respecting the handle
%  options for any given text, such as fontsize, fontweight, fontangle,
%  etc.
%
%  .tex file entries can be overridden by placing a string in the
%  'UserData' field of the text handle, prefixed by 'matlabfrag:'.
%
%  For use in pdflatex, I recommend the pstool package.
%
% INPUTS
%  FileName (Required) - A string containting the name of the output files.
%  OPTIONS (Optional) - additional options are added in 'key' and 'value'
%                       pairs
%    Key           |   Value
%    ----------------------------------------------------------------------
%    'handle'      | Figure to create the .eps and .tex files from.
%                  |  default is gcf (current figure handle)
%    'epspad'      | [Left,Bottom,Right,Top] - Pad the eps figure by
%                  |  the number of points in the input vector. Default
%                  |  is [0,0,0,0].
%    'renderer'    | ['painters','opengl','zbuffer'] - The renderer used
%                  |  to generate the figure. The default is 'painters'.
%                  |  If you have manually specified the renderer,
%                  |  matlabfrag will use this value.
%    'dpi'         | DPI to print the images at. Default is 300 for OpenGL
%                  |  or Z-Buffer images, and 3200 for painters images.
%
% EXAMPLE
% plot(1:10,rand(1,10));
% set(gca,'FontSize',8);
% title('badness $\phi$','interpreter','latex','fontweight','bold');
% xlabel('1 to 10','userdata','matlabfrag:\macro');
% ylabel('random','fontsize',14);
% matlabfrag('RandPlot','epspad',[5,0,0,0]);
%
% v0.6.16 04-Apr-2010
%
% Please report bugs to <a href="mailto:zebb.prime+matlabfrag@gmail.com">zebb.prime+matlabfrag@gmail.com</a>
%
% Available on the <a href="matlab:web('http://www.mathworks.com/matlabcentral/fileexchange/21286','-browser')">Matlab File Exchange</a>

function matlabfrag(FileName,varargin)

% Matlab version check
v = version;
v = regexp(v,'(\d+)\.(\d+)\.\d+\.\d+','tokens');
v = str2double(v{1});
if v(1) < 7
  error('matlabfrag:oldMatlab','Matlabfrag requires Matlab r2007a or newer to run');
elseif v(1) == 7
  if v(2) < 4
    error('matlabfrag:oldMatlab','Matlabfrag requires Matlab r2007a or newer to run');
  end
end

% Version information is taken from the above help information
HelpText = help('matlabfrag');
LatestVersion = regexp(HelpText,'(v[\d\.]+\w*?) ([\d]+\-[\w]+\-[\d]+)','tokens');
LatestVersion = LatestVersion{1};
Version = LatestVersion{1};
VersionDate = LatestVersion{2};
TEXHDR = sprintf('%% Generated using matlabfrag\n%% Version: %s\n%% Version Date: %s\n%% Author: Zebb Prime',...
  Version,VersionDate);

% Global macros
REPLACEMENT_FORMAT = '%03d';
USERDATA_PREFIX = 'matlabfrag:';
NEGXTICK_COMMAND = 'matlabfragNegXTick';
ACTION_FUNC_NAME = @(x) sprintf('f%i',x);
ACTION_DESC_NAME = @(x) sprintf('d%i',x);

% Debug macro levels
KEEP_TEMPFILE = 1;
SHOW_OPTIONS = 1;
PAUSE_BEFORE_PRINT = 2;
PAUSE_AFTER_PRINT = 2;
STEP_THROUGH_ACTIONS = 3;

p = inputParser;
p.FunctionName = 'matlabfrag';

p.addRequired('FileName', @(x) ischar(x) );
p.addParamValue('handle', gcf, @(x) ishandle(x) && strcmpi(get(x,'Type'),'figure') );
p.addParamValue('epspad', [0,0,0,0], @(x) isnumeric(x) && (all(size(x) == [1 4])) );
p.addParamValue('renderer', 'painters', ...
  @(x) any( strcmpi(x,{'painters','opengl','zbuffer'}) ) );
p.addParamValue('dpi', 300, @(x) isnumeric(x) );
p.addParamValue('debuglvl',0, @(x) isnumeric(x) && x>=0);
p.parse(FileName,varargin{:});

if p.Results.debuglvl >= SHOW_OPTIONS
  fprintf(1,'OPTION: FileName = %s\n',p.Results.FileName);
  fprintf(1,'OPTION: handle = %f\n',p.Results.handle);
  fprintf(1,'OPTION: epspad = [%i %i %i %i]\n',p.Results.epspad);
  fprintf(1,'OPTION: renderer = %s\n',p.Results.renderer);
  fprintf(1,'OPTION: dpi = %i\n',p.Results.dpi);
  fprintf(1,'OPTION: debuglvl = %i\n',p.Results.debuglvl);
  fprintf(1,'OPTION: Parameters using their defaults:');
  fprintf(1,' %s',p.UsingDefaults{:});
  fprintf(1,'\n');
end

if FigureHasNoText(p)
  return;
end

% Create Action and UndoAction structures, and initialise the length field
% to 0.
Actions.length = 0;
UndoActions.length = 0;
StringCounter = 0;

% PsfragCmds are currently in the order:
% {LatexString, ReplacementString, Alignment, TextSize, Colour,
%   FontAngle (1-italic,0-normal), FontWeight (1-bold,0-normal),
%   FixedWidth (1-true,0-false), LabelType }
PsfragCmds = {};

% Before doing anthing to the figure, make sure it is fully drawn
drawnow;

% Set up the page size to be printed
Units = get(p.Results.handle,'Units');
set(p.Results.handle,'Units','centimeters');
Pos = get(p.Results.handle,'Position');
set(p.Results.handle,'Units',Units);
SetUnsetProperties('PaperUnits to cm, PaperPos to Pos',p.Results.handle,...
  'PaperUnits','centimeters','PaperPosition',Pos);

% Process the picture
ProcessFigure(p.Results.handle);

% Apply the actions resulting from the processing
if p.Results.debuglvl >= STEP_THROUGH_ACTIONS
  disp('STEPPING: Starting to apply actions');
  for ii=1:Actions.length
    fprintf(1,'STEPPING: Press space to apply: %s\n',Actions.( ACTION_DESC_NAME(ii) ));
    pause;
    Actions.( ACTION_FUNC_NAME(ii) )();
  end
  disp('STEPPING: Finished applying actions');
else
  for ii=1:Actions.length
    Actions.( ACTION_FUNC_NAME(ii) )();
  end
end

if p.Results.debuglvl >= PAUSE_BEFORE_PRINT
  disp('PAUSING: Paused before printing');
  pause;
end

% Test to see if the directory (if specified) exists
[pathstr,namestr] = fileparts(FileName);
if ~isempty(pathstr)
  if ~exist(['./',pathstr],'dir')
    mkdir(pathstr);
  end
  % Tidy up the FileName
  FileName = [pathstr,filesep,namestr];
else
  FileName = namestr;
end

dpiswitch = ['-r',num2str( round( p.Results.dpi ) )];
% Unless over-ridden, check to see if 'renderermode' is 'manual'
renderer = lower( p.Results.renderer );
if any( strcmpi(p.UsingDefaults,'renderer') )
  if strcmpi(get(p.Results.handle,'renderermode'),'manual')
    renderer = lower( get(p.Results.handle,'renderer') );
    if p.Results.debuglvl >= SHOW_OPTIONS
      fprintf(1,['OPTION: Renderer being overridden by manual renderermode.\n',...
        '        It is now %s.\n'],renderer);
    end
  end
end

if strcmpi(renderer,'painters')
  % If using default dpi
  if any( strcmpi(p.UsingDefaults,'dpi') )
    current_dpi = 3200;
  else
    current_dpi = p.Results.dpi;
  end
    
  % Test to see whether the DPI is too high or not.
  temp_units = get(p.Results.handle,'units');
  set(p.Results.handle,'units','inches');
  temp_pos = get(p.Results.handle,'position');
  set(p.Results.handle,'units',temp_units);
  
  if temp_pos(3) * current_dpi > 32000
    old_dpi = current_dpi;
    current_dpi = 100*floor((30000 / temp_pos(3))/100);
    warning('matlabfrag:ImageTooWide',...
      ['Figure width is too large for %i DPI. Reducing\n',...
      'it to %i DPI.'],old_dpi,current_dpi);
  end
  
  if temp_pos(4) * current_dpi > 32000
    old_dpi = current_dpi;
    current_dpi = 100*floor((30000 / temp_pos(4))/100);
    warning('matlabfrag:defaultDPI:ImageTooHigh',...
      ['Figure height is too large for %i DPI. Reducing\n',...
      'it to %i DPI.'],old_dpi,current_dpi);
  end
  
  dpiswitch = sprintf('-r%i',current_dpi);
  clear temp_units temp_pos current_dpi old_dpi

  % Export the image to an eps file
  drawnow;
  print(p.Results.handle,'-depsc2','-loose',dpiswitch,'-painters',FileName);
  FileWait( [FileName,'.eps'] );
else
  % If using the opengl or zbuffer renderer
  EpsCombine(p.Results.handle,renderer,FileName,dpiswitch,...
    p.Results.debuglvl>=KEEP_TEMPFILE)
end

if p.Results.debuglvl >= PAUSE_AFTER_PRINT
  disp('PAUSING: Paused after printing');
  pause;
end

% Pad the eps if requested
if any( p.Results.epspad )
  fh = fopen([FileName,'.eps'],'r');
  epsfile = fread(fh,inf,'uint8=>char').';
  fclose(fh);
  bb = regexpi(epsfile,'\%\%BoundingBox:\s+(-*\d+)\s+(-*\d+)\s+(-*\d+)\s+(-*\d+)','tokens');
  bb = str2double(bb{1});
  epsfile = regexprep(epsfile,sprintf('%i(\\s+)%i(\\s+)%i(\\s+)%i',bb),...
    sprintf('%i$1%i$2%i$3%i',bb+round(p.Results.epspad.*[-1,-1,1,1])));
  fh = fopen([FileName,'.eps'],'w');
  fwrite(fh,epsfile);
  fclose(fh);
end

% Apply the undo action to restore the image to how
%  was originally
if p.Results.debuglvl >= STEP_THROUGH_ACTIONS
  disp('Starting to apply undo actions');
  for ii=UndoActions.length:-1:1
    fprintf(1,'Press space to unapply: %s\n',UndoActions.( ACTION_DESC_NAME(ii) ));
    pause;
    UndoActions.( ACTION_FUNC_NAME(ii) )();
  end
  disp('Finished applying undo actions');
else
  for ii=UndoActions.length:-1:1
    UndoActions.( ACTION_FUNC_NAME(ii) )();
  end
end

% Flush all drawing operations
drawnow;

% Sort by text size first
[Y,I] = sortrows( cell2mat( PsfragCmds(:,4) ) ); %#ok<*ASGLU> Required for backward compatibility
PsfragCmds = PsfragCmds(I,:);
% Now sort by colour
[Y,I] = sortrows( cell2mat( PsfragCmds(:,5) ), [3 2 1] );
PsfragCmds = PsfragCmds(I,:);
% Now sort by font angle
[Y,I] = sortrows( cell2mat( PsfragCmds(:,6) ) );
PsfragCmds = PsfragCmds(I,:);
% Now sort by font weight
[Y,I] = sortrows( cell2mat( PsfragCmds(:,7) ) );   
PsfragCmds = PsfragCmds(I,:);
% Now sort by whether it is 'fixed width'
[Y,I] = sortrows( cell2mat( PsfragCmds(:,8) ) );
PsfragCmds = PsfragCmds(I,:);
% Now sort by label type
[Y,I] = sortrows( PsfragCmds(:,9) );
PsfragCmds = PsfragCmds(I,:);
clear Y

% Finally write the latex-file
try
  fid = fopen([FileName,'.tex'],'w');
  fwrite(fid,TEXHDR);
  
  writeOutNegXTick = @() fprintf(fid,'\n%%\n\\def\\%s{\\mathord{\\makebox[0pt][r]{$-$}}}',NEGXTICK_COMMAND);
  
  FontStylePrefix = 'matlabtext';
  FontStyleId = double('A')-1;
  NewFontStyle = 1;
  CurrentColour = [0 0 0];
  CurrentFontSize = 0;
  CurrentWeight = 0;
  CurrentAngle = 0;
  CurrentlyFixedWidth = 0;
  CurrentType = PsfragCmds{1,9};
  
  fprintf(fid,'\n%%\n%%%% <%s>',CurrentType);
  if strcmpi(CurrentType,'xtick')
    writeOutNegXTick();
  end
  for ii=1:size(PsfragCmds,1)
    % Test to see if the font size has changed
    if ~(CurrentFontSize == PsfragCmds{ii,4})
      CurrentFontSize = PsfragCmds{ii,4};
      NewFontStyle = 1;
    end
    % Test to see if the colour has changed
    if ~all(CurrentColour == PsfragCmds{ii,5})
      CurrentColour = PsfragCmds{ii,5};
      NewFontStyle = 1;
    end
    % Test to see fi the font angle has changed
    if ~(CurrentAngle == PsfragCmds{ii,6})
      CurrentAngle = PsfragCmds{ii,6};
      NewFontStyle = 1;
    end
    % Test to see if the font weight has changed
    if ~(CurrentWeight == PsfragCmds{ii,7})
      CurrentWeight = PsfragCmds{ii,7};
      NewFontStyle = 1;
    end
    % Test to see if 'fixedwidth' has changed
    if ~(CurrentlyFixedWidth == PsfragCmds{ii,8})
      CurrentlyFixedWidth = PsfragCmds{ii,8};
      NewFontStyle = 1;
    end
    % Test to see if 'type' has changed
    if ~strcmpi(CurrentType,PsfragCmds{ii,9})
      fprintf(fid,'\n%%\n%%%% </%s>',CurrentType);
      CurrentType = PsfragCmds{ii,9};
      fprintf(fid,'\n%%\n%%%% <%s>',CurrentType);
      if strcmpi(CurrentType,'xtick')
        writeOutNegXTick();
      end
      if ~NewFontStyle
        fprintf(fid,'\n%%');
      end
    end
    if NewFontStyle
      FontStyleId = FontStyleId + 1;
      if CurrentAngle; Angle = '\itshape';
      else Angle = ''; end;
      if CurrentWeight; Weight = '\bfseries\boldmath';
      else Weight = ''; end;
      if CurrentlyFixedWidth; Fixed = '\ttfamily';
      else Fixed = ''; end;
      fprintf(fid,['\n%%\n\\providecommand\\%s%s{\\color[rgb]{%.3f,%.3f,'...
        '%.3f}\\fontsize{%d}{%d}%s%s%s\\selectfont\\strut}%%'],FontStylePrefix,...
        char(FontStyleId),CurrentColour(1),CurrentColour(2),...
        CurrentColour(3),CurrentFontSize,CurrentFontSize,Angle,Weight,Fixed);
      NewFontStyle = 0;
    end
    fprintf(fid,'\n\\psfrag{%s}',PsfragCmds{ii,2});
    % Only put in positioning information if it is not [bl] aligned
    if ~strcmp(PsfragCmds{ii,3},'bl') || ~strcmp(PsfragCmds{ii,3},'lb')
      fprintf(fid,'[%s][%s]',PsfragCmds{ii,3},PsfragCmds{ii,3});
    end
    fprintf(fid,'{\\%s%s %s}%%',FontStylePrefix,...
      char(FontStyleId),RemoveSpaces(PsfragCmds{ii,1}));
  end
  fprintf(fid,'\n%%\n%%%% </%s>',CurrentType);
  
  fclose(fid);
  
catch                %#ok -- needed for r2007a support
  err = lasterror;   %#ok
  if fid > 0
    fclose(fid);
  end
  err.stack.line
  rethrow( err );
end
% All done! Below are the sub-functions

% Find all of the 'text' and 'axes' objects in the
% figure and dispatch the processing of them
  function ProcessFigure(parent)
    
    % Show all of the hidden handles
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    
    % Get all text and axes handles
    axeshandles = findobj(parent,'Type','axes');
    texthandles = findobj(parent,'Type','text');
    
    % Hide all of the hidden handles again
    set(0,'showhiddenhandles',hidden);
    
    % Get the position of all the text objects
    textpos = GetTextPos(texthandles);
    
    % Freeze all axes, and process ticks.
    for jj=1:length(axeshandles)
      ProcessTicks(axeshandles(jj));
    end
    
    % Process all text.
    for jj=1:length(texthandles)
      ProcessText(texthandles(jj),textpos{jj});
    end
  end

% Get all fo the text object's positions.
  function TextPos = GetTextPos(texthandles)
    TextPos = cell(1,length(texthandles));
    for jj=1:length(texthandles)
      TextPos{jj} = get(texthandles(jj),'position');
      AddUndoAction('Reset text posision', @() set(texthandles(jj),'position', TextPos{jj} ));
    end
  end

% Process a text handle, extracting the appropriate data
%  and creating 'action' functions
  function ProcessText(handle,Pos)
    % Get some of the text properties.
    String = get(handle,'string');
    UserData = get(handle,'UserData');
    UserString = {};
    % Test to see if the text is visible. If not, return.
    if strcmpi(get(handle,'visible'),'off'); return; end;
    % Process the strings alignment options
    [halign,valign] = GetAlignment(handle);
    % Test to see if UserData is valid.
    if ischar(UserData)
      if ~isempty(sscanf(UserData,'%s'))
        UserString = regexp(UserData,[USERDATA_PREFIX,'(.*)'],'tokens');
      end
    end
    % Test for multiline strings (using cells).
    if iscell(String)
      % Error checking. Luckily Matlab is fairly nice with the way it
      % treats its strings in figures.
      assert( size(String,2) == 1 && iscellstr(String),...
        'matlabfrag:WeirdError',['Weird ''String'' formatting.\n',...
        'Please email the author, as this error should not occur.']);
      % If the cell only has 1 element, then do nothing.
      if size(String,1)==1
        String = String{:};
      else
        temp = sprintf('\\begin{tabular}{@{}%c@{}}%s',halign,String{1});
        for jj=2:length(String)
          temp = sprintf('%s\\\\%s',temp,String{jj});
        end
        String = sprintf('%s\\end{tabular}',temp);
      end
    end
    % Test for multiline strings using matrices
    if size(String,1) > 1
      temp = sprintf('\\begin{tabular}{@{}%c@{}}%s',halign,...
        regexprep(String(1,:),' ','~'));
      for jj=2:size(String,1)
        temp = sprintf('%s\\\\%s',temp,...
          regexprep(String(jj,:),' ','~'));
      end
      String = sprintf('%s\\end{tabular}',temp);
    end
    % If there is no text, return.
    if isempty(sscanf(String,'%s')) && isempty(UserString); return; end;
    % Retrieve the common options
    [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle);
    % Assign a replacement action for the string
    CurrentReplacement = ReplacementString();
    SetUnsetProperties('Replacing text string',handle,'String',CurrentReplacement);
    % Check for a 'UserData' property, which replaces the string with latex
    if ~isempty(UserString)
      String = cell2mat(UserString{:});
    end
    % Replacement action for the interpreter
    if ~strcmpi(get(handle,'interpreter'),'none')
      SetUnsetProperties('Text Interpreter to none',handle,'interpreter','none');
    end
    % Make sure the final position is the same as the original one
    AddAction('Reset text Pos', @() set(handle,'position',Pos) );
    
    % Get the text colour
    Colour = get(handle,'color');
    % Finally create the replacement command
    AddPsfragCommand(String,CurrentReplacement,[valign,halign],...
      FontSize,Colour,FontAngle,FontWeight,FixedWidth,'text');
  end

% Processes the position, position mode and 'ticks' of an axis, then returns.
%  Don't do anything if it is a legend
  function ProcessTicks(handle)
    % Return if nothing to do.
    if strcmpi(get(handle,'visible'),'off'); return; end;
    % If legend, freeze the axes and return.
    if strcmpi(get(handle,'tag'),'legend');
      SetUnsetProperties('Legend Pos to current Pos',...
        handle,'Position', get(handle,'Position') );
      return;
    end;
    % Make sure figure doesn't resize itself while we are messing with it.
    for jj=['x' 'y' 'z']
      AutoTickLabel.(jj) = strcmpi(get(handle,[jj,'ticklabelmode']),'auto');
    end
    SetUnsetProperties('TickModes to manual',handle,...
      'xlimmode','manual','ylimmode','manual','zlimmode','manual',...
      'xtickmode','manual','ytickmode','manual','ztickmode','manual',...
      'xticklabelmode','manual','yticklabelmode','manual','zticklabelmode','manual');
    SetUnsetProperties('Fix Axes Pos',handle,'position', get(handle,'position') );
    try
      hlist = get(handle,'ScribeLegendListeners');
      SetUnsetProperties('Disable legend fontname listener',hlist.fontname,'enabled','off');
    catch                 %#ok -- required for r2007a support
      err = lasterror;    %#ok
      if ~isempty(regexpi(err.message,'''enabled'''))
        error('matlabfrag:legendlistener',...
          ['Oops, it looks like Matlab has changed the way it does legend\n',...
          'callbacks. Please let me know if you see this via ',...
          '<a href="mailto:zebb.prime+matlabfrag@gmail.com?subject=',...
          'Matlabfrag:ScribeLegendListener_error">email</a>']);
      end
    end
    % Extract common options.
    [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle);
    SetUnsetProperties('Axes font to fixed-width',handle,'FontName','fixedwidth');
    FontName = 'fixedwidth';
    % Loop through all axes
    for jj = ['x' 'y' 'z']
      ticklabels = get(handle,[jj,'ticklabel']);
      ticks = get(handle,[jj,'tick']);
      lims = get(handle,[jj,'lim']);
      % If there are no ticks, skip to the next axis
      if isempty(ticks)
        continue;
      end
      % Trim the ticks (if they lay outside lims)
      if AutoTickLabel.(jj)
        ticks = ticks( ticks >= lims(1) );
        ticks = ticks( ticks <= lims(2) );
        SetUnsetProperties('Trimming tick labels',handle,[jj,'tick'],ticks);
      end
      set(handle,[jj,'tickmode'],'manual',[jj,'ticklabelmode'],'manual');
      if ~isempty(ticklabels)
        tickcolour = get(handle,[jj,'color']);
        
        % Test to see if it is on a logarithmic scale
        if strcmpi(get(handle,[jj,'scale']),'log') && AutoTickLabel.(jj)
          % And all of the values are integers
          ticklabelcell = mat2cell(ticklabels,ones(1,size(ticklabels,1)),size(ticklabels,2));
          if all(~isnan(str2double(ticklabelcell)))
            % If so, make the labels read 10^<TickLabel>
            ticklabels = cellfun(@(x) ['$10^{',RemoveSpaces(x),'}$'],...
              ticklabelcell,'uniformoutput',0);
          end
          
          % Test to see if there is a common factor
        elseif strcmpi(get(handle,[jj,'scale']),'linear') && AutoTickLabel.(jj)
          for kk=1:size(ticklabels,1)
            % Find the first non-NaN ratio between tick labels and tick
            % values
            scale = ticks(kk)/str2double(ticklabels(kk,:));
            if ~isnan(scale); break; end;
          end
          
          % If the scale is not 1, then we need to place a marker near the
          % axis
          if abs(scale-1) > 1e-3
            scale = log10(scale);
            % Make sure it is an integer.
            assert( abs(scale-round(scale))<1e-2, 'matlabfrag:AxesScaling:NonInteger',...
              ['Non integer axes scaling.  This is most likely a bug in matlabfrag.\n',...
              'Please let me know the ytick and yticklabel values for this plot.']);
            LatexScale = ['$\times10^{',num2str(round(scale)),'}$'];
            % Test to see if this is a 3D or 2D plot
            if isempty(get(handle,'zticklabel')) &&...
                all( get(handle,'view') == [0 90] )
              
              %2D Plot... fairly easy.
              % Common required data...
              Xlims = get(handle,'xlim');
              Ylims = get(handle,'ylim');
              XAlignment = get(handle,'XAxisLocation');
              YAlignment = get(handle,'YAxisLocation');
              % 2D plot, so only x and y...
              CurrentReplacement = ReplacementString();
              
              % X axis scale
              if strcmpi(jj,'x')
                if strcmpi(XAlignment,'bottom');
                  ht = text(Xlims(2),Ylims(1),CurrentReplacement,...
                    'fontsize',FontSize,'fontname',FontName,...
                    'HorizontalAlignment','center','VerticalAlignment','top',...
                    'parent',handle);
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)-1.0*extent(4) position(3)]);
                  Alignment = 'tc';
                else
                  ht = text(Xlims(2),Ylims(2),CurrentReplacement,...
                    'fontsize',FontSize,'fontname',FontName,...
                    'HorizontalAlignment','center','VerticalAlignment','bottom',...
                    'parent',handle);
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)+1.0*extent(4) position(3)]);
                  Alignment = 'bc';
                end
                
                % Y axis scale
              else
                if strcmpi(XAlignment,'bottom')
                  if strcmpi(YAlignment,'left')
                    ht = text(Xlims(1),Ylims(2),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','bottom',...
                      'parent',handle);
                  else
                    ht = text(Xlims(2),Ylims(2),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','bottom',...
                      'parent',handle);
                  end
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)+0.5*extent(4) position(3)]);
                  Alignment = 'bc';
                else
                  if strcmpi(YAlignment,'left')
                    ht = text(Xlims(1),Ylims(1),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','top',...
                      'parent',handle);
                  else
                    ht = text(Xlims(2),Ylims(1),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','top',...
                      'parent',handle);
                  end
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)-0.5*extent(4) position(3)]);
                  Alignment = 'tc';
                end
              end
              
              % Create the replacement command
              AddPsfragCommand(LatexScale,CurrentReplacement,Alignment,FontSize,...
                tickcolour,FontAngle,FontWeight,FixedWidth,[jj,'scale']);
              % Delete the label
              AddUndoAction('Delete axis scale', @() delete(ht) );
            else
              % Why is this so hard?
              warning('matlabfrag:scaled3Daxis',...
                ['It looks like your %s axis is scaled on a 3D plot. Unfortunately\n',...
                'these are very hard to handle, so there may be a problem with\n',...
                'its placement. If you know of a better algorithm for placing it,\n',...
                'please let me know at zebb.prime+matlabfrag@gmail.com',...
                ],jj);
              % :-(
              CurrentReplacement = ReplacementString();
              Xlim = get(handle,'xlim');
              Ylim = get(handle,'ylim');
              Zlim = get(handle,'zlim');
              axlen = @(x) x(2)-x(1);
              switch lower( jj )
                case 'x'
                  ht = text(Xlim(1)+0.6*axlen(Xlim),...
                    Ylim(1)-0.3*axlen(Ylim),...
                    Zlim(1),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'parent',handle);
                  Alignment = 'bl';
                case 'y'
                  ht = text(Xlim(1)-0.3*axlen(Xlim),...
                    Ylim(1)+0.6*axlen(Ylim),...
                    Zlim(1),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'horizontalalignment',...
                    'right','parent',handle);
                  Alignment = 'br';
                case 'z'
                  ht = text(Xlim(1),Ylim(2),Zlim(2)+0.2*axlen(Zlim),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'horizontalalignment',...
                    'right','parent',handle);
                  Alignment = 'br';
                otherwise
                  error('matlabfrag:wtf',['Bad axis; this error shouldn''t happen.\n',...
                    'please report it as a bug.']);
              end
              % Create the replacement command
              AddPsfragCommand(LatexScale,CurrentReplacement,Alignment,FontSize,...
                tickcolour,FontAngle,FontWeight,FixedWidth,[jj,'scale']);
              % Delete the label
              AddUndoAction('DeleteAxesScale', @() delete(ht) );
            end
          end
        end
        
        % Test whether all of the ticks are numbers, if so wrap them in $
        if ~iscell(ticklabels)
          ticklabels = mat2cell(ticklabels,ones(1,size(ticklabels,1)),size(ticklabels,2));
        end
        TicksAreNumbers = 1;
        for kk=1:size(ticklabels,1)
          if isempty(ticklabels{kk,:})
            continue;
          end
          if isnan(str2double(ticklabels{kk,:}))
            TicksAreNumbers = 0;
            break;
          end
        end
        if TicksAreNumbers
          if strcmpi(jj,'x')
            for kk=1:size(ticklabels)
              if isempty(ticklabels{kk,:})
                continue;
              end
              ticklabels{kk,:} = ['$',...
              RemoveSpaces( regexprep(ticklabels{kk,:},'-',['\\',NEGXTICK_COMMAND,' ']) ),...
              '$'];
            end
          else
            for kk=1:size(ticklabels)
              if isempty(ticklabels{kk,:})
                continue;
              end
              ticklabels{kk,:} = ['$',RemoveSpaces(ticklabels{kk,:}),'$'];
            end
          end
        end
        clear TicksAreNumbers
        
        tickreplacements = cell(1,size(ticklabels,1));
        % Process the X and Y tick alignment
        if ~strcmpi(jj,'z')
          switch get(handle,[jj,'axislocation'])
            case 'left'
              tickalignment = 'rc';
            case 'right'
              tickalignment = 'lc';
            case 'bottom'
              tickalignment = 'ct';
            case 'top'
              tickalignment = 'cb';
            otherwise
              tickalignment = 'cr';
              warning('matlabfrag:UnknownAxisLocation',...
                'Unknown axis location defaulting to ''cr''');
          end
        else
        % Fixed Z tick alignment
          tickalignment = 'cr';
        end
        
        % Now process the actual tick labels themselves...
        for kk=1:size(ticklabels,1)
          if isempty( ticklabels{kk,:} )
            tickreplacements{kk} = '';
            continue;
          end
          tickreplacements{kk} = ReplacementString();
          AddPsfragCommand(ticklabels{kk,:},tickreplacements{kk},...
            tickalignment,FontSize,tickcolour,FontAngle,FontWeight,...
            FixedWidth,[jj,'tick']);
        end
        % Now add the replacement action...
        SetUnsetProperties('Tick replacement',handle,[jj,'ticklabel'],tickreplacements);
      end
    end
  end    % of ProcessTicks

% Get the next replacement string
  function CurrentReplacement = ReplacementString()
    CurrentReplacement = sprintf(REPLACEMENT_FORMAT,StringCounter);
    StringCounter = StringCounter+1;
  end

% Extract and process the options that are common to text labels as
% well as axes ticks
  function [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle)
    % First get the fontsize (making sure it is in points)
    temp_prop = get(handle,'FontUnits');
    if ~strcmpi(temp_prop,'points')
      SetUnsetProperties('FontUnits to points',handle,'FontUnits','points');
    end
    FontSize = get(handle,'FontSize');
% %     SetUnsetProperties('FontSize to 10',handle,'Fontsize',10);
    % Now get the font angle (read - italics)
    switch get(handle,'FontAngle')
      case 'normal'
        FontAngle = 0;
      case 'italic'
        FontAngle = 1;
      case 'oblique'
        warning('matlabfrag:ObliqueFont',...
          'Nobody in their right mind uses Oblique font. Defaulting to italic.');
        FontAngle = 1;
      otherwise
        warning('matlabfrag:UnknownFontType',...
          'Unknown FontAngle for the string "%s"',get(handle,'String'));
        FontAngle = 0;
    end
% %     if FontAngle
% %       SetUnsetProperties('FontAngle to normal',handle,'FontAngle','normal');
% %     end
    % Now get the FontWeight (read - bold)
    switch get(handle,'FontWeight')
      case 'light'
        warning('matlabfrag:LightFontNotSupported',...
          'Light FontWeight does not really translate to LaTeX... Defaulting to normal.');
        FontWeight = 0;
      case 'normal'
        FontWeight = 0;
      case 'demi'
        warning('matlabfrag:DemiFontNotSupported',...
          'Demi FontWeight does not really translate to LaTeX... Defaulting to normal.');
        FontWeight = 0;
      case 'bold'
        FontWeight = 1;
      otherwise
        warning('matlabfrag:UnknownFontWeight',...
          'Unknown FontWeight for the string %s',get(handle,'String'));
    end
% %     if FontWeight
% %       SetUnsetProperties('FontWeight to normal',handle,'FontWeight','normal');
% %     end
    % Test to see if the font is 'fixed width'
    if strcmpi(get(handle,'FontName'),'FixedWidth')
      FixedWidth = 1;
    else
      FixedWidth = 0;
    end
% %     if ~FixedWidth
% %       SetUnsetProperties('Set text to FixedWidth',handle,'FontName','fixed-width');
% %     end
  end

% Adds a PsFrag command to the cell. This is a function to ensure allow a
%  standard calling convention to be established.
  function AddPsfragCommand(LatexString,ReplacementString,Alignment,...
      FontSize,Colour,FontAngle,FontWeight,FixedWidth,Type)
    PsfragCmds(size(PsfragCmds,1)+1,:) = {LatexString,ReplacementString,...
      Alignment,FontSize,Colour,FontAngle,FontWeight,FixedWidth,Type};
  end

% Set and then unset some handle properties using 'Actions' and
% 'UndoActions'
  function SetUnsetProperties(description,handle,varargin)
    Props = varargin(1:2:end);
    PropVals = varargin(2:2:end);
    TempPropVals = get(handle,Props);
    AddAction(description, @() set(handle,Props,PropVals) );
    AddUndoAction(description, @() set(handle,Props,TempPropVals) );
  end

% Add an 'action' function to the list of actions to perform before the
%  image is saved.
  function AddAction(description,action)
    Actions.length = Actions.length + 1;
    Actions.( ACTION_FUNC_NAME( Actions.length ) ) = action;
    Actions.( ACTION_DESC_NAME( Actions.length ) ) = description;
  end

% Adds an 'undo-action' function to the list... these get processed after
%  the image has been saved, to restore the screen state.
  function AddUndoAction(description,action)
    UndoActions.length = UndoActions.length + 1;
    UndoActions.( ACTION_FUNC_NAME( UndoActions.length ) ) = action;
    UndoActions.( ACTION_DESC_NAME( UndoActions.length ) ) = description;
  end

% Remove leading and trailing edge white spaces
% from any string.
  function cropped_string = RemoveSpaces(string)
    if iscell(string)
      string = string{:};
    end
    if isempty( string )
      cropped_string = string;
      return;
    end
    if all( string == ' ' )
      cropped_string = '';
      return;
    end
    I = regexp(string,'[^\s]');
    cropped_string = string(I(1):I(end));
    if cropped_string(end) == '\'
      cropped_string = [ cropped_string, ' ' ];
    end
  end

  function [halign,valign] = GetAlignment(handle)
    HAlign = get(handle,'HorizontalAlignment');
    switch HAlign
      case 'left'
        halign = 'l';
      case 'right'
        halign = 'r';
      case 'center'
        halign = 'c';
      otherwise
        warning('matlabfrag:UnknownHorizAlign',...
          'Unknown text horizontal alignment for "%s", defaulting to left',string);
        halign = 'l';
    end
    VAlign = get(handle,'VerticalAlignment');
    switch VAlign
      case {'baseline','bottom','base'}
        valign = 'b';
      case {'top','cap'}
        valign = 't';
      case {'middle'}
        valign = 'c';
      otherwise
        warning('matlabfrag:UnknownVertAlign',...
          'Unknown text vertical alignment for "%s", defaulting to bottom',string);
        valign = 'l';
    end
  end

% Busy waits for a file to finish being created. This is necessary because
% on some platforms the file isn't available immediately after performing a
% print.
  function FileWait(filename)
    counter = 0;
    while ~exist(filename,'file')
      pause(0.05);
      assert( counter < 100, 'matlabfrag:filetimeout',...
        'File Timeout. This occured after printing %s and trying to then read it.',filename);
      counter = counter + 1;
    end
  end
% Print two versions of the file, one renderered with the renderer of
% choice, and another rendererd with painters. Then perform some epscombine
% magic to recombine them.
  function EpsCombine(handle,renderer,filename,dpiswitch,keep_tempfile)
    TEXTOBJ_REGEXP = ['-?\d+\s+-?\d+\s+mt(\s+-?\d+\s+rotate)?',...
      '\s+\(.+?\)\s+s',...
      '(\s+-?\d+\s+rotate)?'];
    TEXTHDR_REGEXP = '%%IncludeResource:\s+font.*?\n.?\n';
    if keep_tempfile
      tmp_file = [filename,'-painters'];
    else
      tmp_file = tempname;
    end
    
    % Show all of the hidden handles
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    
    ht = findobj(handle,'type','text');
    ht = findobj(ht,'visible','on');
    ha = findobj(handle,'type','axes');
    
    % Hide all of the text handles again
    set(0,'showhiddenhandles',hidden);
    
    % Make the text invisible
    set(ht,'visible','off');
    hnam = @(x) ['h',num2str(x)];
    for jj=1:length(ha)
      tickvals.(hnam(jj)).xtl = get(ha(jj),'xticklabel');
      tickvals.(hnam(jj)).ytl = get(ha(jj),'yticklabel');
      tickvals.(hnam(jj)).ztl = get(ha(jj),'zticklabel');
      set(ha(jj),'xticklabel','','yticklabel','','zticklabel','');
    end
    % Now print it.
    drawnow;
    print(handle,'-depsc2','-loose',dpiswitch,...
      ['-',renderer],filename);
    FileWait([filename,'.eps']);
    % Restore the text
    set(ht,'visible','on');
    for jj=1:length(ha)
      set(ha(jj),'xticklabel',tickvals.(hnam(jj)).xtl);
      set(ha(jj),'yticklabel',tickvals.(hnam(jj)).ytl);
      set(ha(jj),'zticklabel',tickvals.(hnam(jj)).ztl);
    end
    % Now print a painters version.
    drawnow;
    print(handle,'-depsc2','-loose',dpiswitch,...
      '-painters',tmp_file);
    FileWait([tmp_file,'.eps']);
    % Open it up and extract the text
    try
      fh = fopen([tmp_file,'.eps'],'r');
      paintersfile = fread(fh,inf,'uint8=>char').';
      fh = fclose(fh);
    catch                  %#ok -- required for r2007a support
      err = lasterror;     %#ok
      if fh > 0
        fh = close(fh);
      end
      rethrow( err );
    end
    if ~keep_tempfile
      delete([tmp_file,'.eps']);
    end
    textobj = regexpi(paintersfile,TEXTOBJ_REGEXP,'match');
    textobjpos = regexpi(paintersfile,TEXTOBJ_REGEXP);
    texthdr = regexpi(paintersfile,TEXTHDR_REGEXP,'match');
    texthdrpos = regexpi(paintersfile,TEXTHDR_REGEXP);
    textData = cell(length(textobjpos)+length(texthdrpos),2);
    textData(:,1) = num2cell([texthdrpos.';textobjpos.']);
    textData(:,2) = [texthdr,textobj].';
    [Ysort,Isort] = sortrows( cell2mat( textData(:,1) ) );
    textData = textData(Isort,:);
    
    % Open up the target file, and read the contents.
    try
      fh = fopen([filename,'.eps'],'r');
      epsfile = fread(fh,inf,'uint8=>char').';
      fh = fclose(fh);
    catch                  %#ok -- this is required for r2007a support
      err = lasterror;     %#ok
      if fh > 0
        fh = close(fh);
      end
      rethrow( err );
    end
    % Insert the new text
    findex = regexp(epsfile,'end %%Color Dict');
    epsfile = sprintf('%s\n\n%s\n%s',...
      epsfile(1:findex-1),...
      sprintf('%s\n',textData{:,2}),...
      epsfile(findex:end));
    try
      fh = fopen([filename,'.eps'],'w');
      fwrite(fh,epsfile);
      fh = fclose(fh);
    catch                %#ok -- this is required for r2007a support
      err = lasterror;   %#ok
      if fh > 0
        fh = fclose(fh);
      end
      rethrow( err );
    end
  end

% Test to see if there is any text in the figure
  function NoText = FigureHasNoText(p)
    NoText = 0;
    
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    tempht = findobj(p.Results.handle,'type','text','visible','on');
    tempha = findobj(p.Results.handle,'type','axes','visible','on');
    set(0,'showhiddenhandles',hidden);
 
    for kk=tempht.'
      temptext = get(kk,'string');
      if ischar(temptext)
        temptext = mat2cell(temptext,ones(1,size(temptext,1)));
      end
      if isempty( regexp( temptext, '\S', 'once' ));
        tempht = setxor(tempht,kk);
      end
    end
    
    for kk=tempha.'
      if isempty( get(kk,'xticklabel') )
        if isempty( get(kk,'yticklabel') )
          if isempty( get(kk,'zticklabel') )
            tempha = setxor(tempha,kk);
          end
        end
      end
    end
    
    if isempty(tempht) && isempty(tempha)
      % No Text! Why are you using this then?
      warning('matlabfrag:noText',['No text in image. You would be better off ',...
        'using a function like <a href="matlab:web(''http://www.mathworks.com',...
        '/matlabcentral/fileexchange/10889'',''-browser'')">savefig</a>.\n',...
        '.tex file will not be created.']);
      
      % Set up the figure
      OrigUnits = get(p.Results.handle,'units');
      set(p.Results.handle,'units','centimeters');
      Pos = get(p.Results.handle,'position');
      OrigPPos = get(p.Results.handle,{'paperunits','paperposition'});
      set(p.Results.handle,'paperunits','centimeters','paperposition',Pos);
      
      % Test to see if the directory (if specified) exists
      [pathstr,namestr] = fileparts(p.Results.FileName);
      if ~isempty(pathstr)
        if ~exist(['./',pathstr],'dir')
          mkdir(pathstr);
        end
        % Tidy up the FileName
        FileName = [pathstr,filesep,namestr];
      else
        FileName = namestr;
      end
      
      % Print the image
      print(p.Results.handle,'-depsc2',['-',p.Results.renderer],...
        sprintf('-r%i',p.Results.dpi),'-loose',FileName);
      
      % Restore the figure
      set(p.Results.handle,'units',OrigUnits,'paperunits',...
        OrigPPos{1},'paperposition',OrigPPos{2});
      
      NoText = 1;
    end
  end

end % of matlabfrag(FileName,p.Results.handle)

==> Bilder/PilotDataEst/preparePlotForExport.m <==
% function preparePlotForExport(graph_type, h_fig, varargin)

% $Id: preparePlotForExport.m 1264 2012-12-04 20:51:53Z mr $
%
% Copyright (c) 2009 Armin C. Schmidt <dunkelschorsch AT googlemail DOT com>
%
% Permission is hereby granted, free of charge, to any person obtaining a copy
% of this software and associated documentation files (the "Software"), to deal
% in the Software without restriction, including without limitation the rights
% to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
% copies of the Software, and to permit persons to whom the Software is
% furnished to do so, subject to the following conditions:
%
% The above copyright notice and this permission notice shall be included in
% all copies or substantial portions of the Software.
%
% THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
% IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
% FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
% AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
% LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
% OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
% THE SOFTWARE.

function preparePlotForExport(graph_type, h_fig, varargin)

% modify a copy, not the original plot
% h_fig = copyobj(h_fig_in, 0);

fig_children = get(h_fig, 'Children');

h_legend = [];
h_axes = [];

h_legend = fig_children(strcmp(get(fig_children, 'Tag'), 'legend'));
h_axes = fig_children(strcmp(get(fig_children, 'Tag'), ''));

num_subfigs = numel(h_axes);
num_legends = numel(h_legend);

p = inputParser();
p.addOptional('PlotAspectRatio', 4/3, @(x) isnumeric(x) && x>0);
p.addOptional('LegendExtraSpace', '0mm');
p.addOptional('LegendFix', false, @islogical);
p.addOptional('LegendKeepPosition', false, @islogical);
p.addOptional('LegendAspectRatio', [8 5 1], @(x) length(x) == 3);
% Bitstream Charter: -0.8em
% EulerVM: +0.2em
% Computer Modern: +0.4em

isposnumber = @(x) isnumeric(x) && x>=1;

if (strcmp(graph_type, 'beamer'))
    p.addOptional('TitleFontSize',   9, isposnumber);
    p.addOptional('LegendFontSize',  7, isposnumber);
    p.addOptional('TickFontSize',    7, isposnumber);
    p.addOptional('LabelFontSize',   9, isposnumber);
    p.addOptional('PlotSizeX',      12, isposnumber);
elseif (strcmp(graph_type, 'twocolumn'))
    p.addOptional('TitleFontSize',  10, isposnumber);
    p.addOptional('LegendFontSize',  9, isposnumber);
    p.addOptional('TickFontSize',    8, isposnumber);
    p.addOptional('LabelFontSize',  10, isposnumber);
    p.addOptional('PlotSizeX',      12, isposnumber);
else
    error('%s?! Gibts nicht ...\n', graph_type);
end

p.parse(varargin{:});

plotAspectRatio    = p.Results.PlotAspectRatio;
titleFontSize      = p.Results.TitleFontSize;
legendFontSize     = p.Results.LegendFontSize;
tickFontSize       = p.Results.TickFontSize;
labelFontSize      = p.Results.LabelFontSize;
plotSizeX          = p.Results.PlotSizeX;
plotSizeY          = plotSizeX / plotAspectRatio;
legendExtraSpace   = p.Results.LegendExtraSpace;
legendFix          = p.Results.LegendFix;
legendAR           = p.Results.LegendAspectRatio;
legendKeepPosition = p.Results.LegendKeepPosition;

if(~strcmp(get(h_fig, 'Userdata'), 'modified'))
    set(h_fig, 'Userdata', 'modified');
    for legend_curr=1:num_legends
        set(h_legend(legend_curr), 'String', strcat(get(h_legend(legend_curr), 'String'), sprintf('\\hspace{%s}', legendExtraSpace) ) );
    end
end

% set all font sizes
for curr_subplot=1:num_subfigs
    set([get(h_axes(curr_subplot), 'XLabel'), get(h_axes(curr_subplot), 'YLabel'), get(h_axes(curr_subplot), 'ZLabel')], 'FontSize', labelFontSize);
    set(h_axes(curr_subplot), 'FontSize', tickFontSize);
    set(get(h_axes(curr_subplot), 'Title'), 'FontSize', titleFontSize);
end

for curr_subplot=1:num_legends
    set(h_legend(curr_subplot), 'FontSize', legendFontSize);
end

% use the latex interpreter everywhere
set(findobj(h_fig, '-property', 'interpreter'), 'interpreter', 'latex');

if(legendFix)
    % nudge the legend text down a little
    cc=findobj(get(h_legend, 'Children'), '-property', 'Position');
    pos=get(cc, 'Position');
    for i=1:length(cc)
        if(~iscell(pos))
            new_pos = pos - [0 .05 0];
        else
            new_pos = pos{i} - [0 .05 0];
        end
        set(cc(i), 'Position', new_pos);
    end
end

% adjust the figure size
set(h_fig, 'units', 'centimeters');
pos = get(h_fig, 'position');
set(h_fig, 'position', [ pos(1:2), plotSizeX, plotSizeY ]);

% Change the size of the legend
for curr_subplot=1:num_legends
    leg_pos = get(h_legend(curr_subplot), 'Position');
    set(h_legend(curr_subplot), 'PlotBoxAspectRatioMode', 'manual');
    newAR = legendAR .* [ leg_pos(3:4) 1 ];
    set(h_legend(curr_subplot), 'PlotBoxAspectRatio', newAR);
    
    if(~legendKeepPosition)
        magic_value__ = 1.27; % here be dragons
        % Change the position of the legend
        distance = 0.5 * (leg_pos(4) - (magic_value__ * leg_pos(3) * newAR(2)/newAR(1)));
        % move up or down
        direction = sign((leg_pos(2) + 0.5 * leg_pos(4)) - 0.5);
        set(h_legend(curr_subplot), 'Position', leg_pos + direction * [0 distance 0 0]);
    end
end

end


==> Bilder/PilotDataEst_old/PilotDataEst.m <==
%              ********************************************
%         ********************************************************
%         *              Molecular Communication                 *
%         *                  Prof.  Schober                      *
%         *                   Vahid Jamali                       *
%         ********************************************************
%% ---------------------------<< INTRODUCTION >>---------------------------

%% --------------------------<< INITIALIZATION >>--------------------------

%%
close all
clear all
clc

%% Plot

savename    = ['PilotDataEst'];

load PilotDataEst

% Legend Aspect Ratio
LegAR       = [2.5 1.2 1];
correction_value = [0 -10 -15 +10].';

% Colors:

c_red       = [1   , 0    , 0  ];
c_orange    = [1   , 0.55 , 0  ];
c_green     = [0   , 0.5  , 0  ];
c_blue      = [0   , 0    , 1  ];
c_black     = [0   , 0    , 0  ];
c_purple    = [0.4 , 0    , 0.4];
c_olive     = [0.4 , 0.4  , 0  ];
c_gray      = [0.5 , 0.5  , 0.5];
colors   = {c_blue, c_red, c_green, c_orange, c_purple, c_black, c_gray};

% Line width:

% line_style   = {'-','--','-.',':','o','s','d','h','*','>','<'};
line_style   = {'-','--',':','-.','--'};
line_width  = 1.5;
markersize = 6;

h = figure;
figure1 = h;
FontSize = 13;

%% Data
Xmeas = t;
Ymeas = s;

Xpilot = tFit_pilot;
Ypilot = yFit_pilot;

Xdata = tFit_data;
Ydata = yFit_data;

Xgenie = t;
Ygenie = y_known;

%%
%%%%%%%%%%%%%%%%%%%%%%%%%
set(gcf,'units','normalized','position',[0.1 0.1 0.45 0.5]);
set(gca,'FontSize',FontSize);

X_axis = [-10 120];
Y_axis = [1.5 2.5]*1e-6;

PLOT1 = plot(Xmeas,Ymeas, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{1});
hold on
PLOT2 = plot(Xpilot,Ypilot, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{2});
PLOT3 = plot(Xdata,Ydata, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{3});
PLOT4 = plot(Xgenie,Ygenie, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});

Tframe = 40;
Tpilot = 10;

for ii=1:100
    plot(ones(1,10)*Tframe*(ii-1),linspace(Y_axis(1),Y_axis(2),10), line_style{2}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});
end
plot(ones(1,10)*Tpilot,linspace(Y_axis(1),Y_axis(2),10), line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});

    
axis([X_axis Y_axis])
xlabel('Time (minutes)','FontSize',FontSize,'Interpreter','latex')
ylabel('Concentration (mol/l)','FontSize',FontSize,'Interpreter','latex')
%title('\textbf{a)}','FontSize',FontSize,'Interpreter','latex')



legend_text={'Measurement data','Analytical signal (pilot--based)',...
    'Analytical signal (data-aided)','Analytical signal (outdated)'};
plot_Legend = [PLOT1,PLOT2,PLOT3,PLOT4];       
lgn = legend(plot_Legend,legend_text,...
    'location','northeast','FontSize',FontSize,'Interpreter','latex');
% set(lgn,'units','normalized','position',[0.06 0.26 0.1 0.1]);

[figx, figy] = axxy2figxy(gca, [10 40],[2,2.2]*1e-6);
% Create rectangle
annotation(figure1,'rectangle',...
    [figx(1),figy(1),figx(2)-figx(1),figy(2)-figy(1)],...
    'FaceColor','flat');

[figx, figy] = axxy2figxy(gca, [22 45],[2,1.92]*1e-6);
% Create arrow
annotation(figure1,'arrow',figx, figy,'HeadLength',6,'HeadWidth',6);

[figx, figy] = axxy2figxy(gca, [0 10],[2.25,2.25]*1e-6);
% Create doublearrow
annotation(figure1,'doublearrow',figx,figy,'Head2Length',6,'Head2Width',6,...
    'Head1Length',6,...
    'Head1Width',6);

[figx, figy] = axxy2figxy(gca, [10 40],[2.25,2.25]*1e-6);
% Create doublearrow
annotation(figure1,'doublearrow',figx,figy,'Head2Length',6,'Head2Width',6,...
    'Head1Length',6,...
    'Head1Width',6);

[figx, figy] = axxy2figxy(gca, [10 120],[2.22,2.22]*1e-6);
% Create doublearrow
annotation(figure1,'doublearrow',figx,figy,'Head2Length',6,'Head2Width',6,...
    'Head1Length',6,...
    'Head1Width',6);

text(2,2.28e-6,'Pilot','FontSize',FontSize-4,'Interpreter','latex')
text(13,2.28e-6,'Data (pilot-based)','FontSize',FontSize-4,'Interpreter','latex')
text(50,2.24e-6,'Data (data-aided)','FontSize',FontSize-4,'Interpreter','latex')

%% New Plot

axes2 = axes('Parent',figure1,...
    'YMinorTick','on',...
    'Position',[0.52 0.145 0.35 0.35],... % [x0,y0,Dx,Dy]
    'FontSize',8,...
    'FontName','Times New Roman');
box(axes2,'on');
hold(axes2,'all');

X_axis = [10 40];
Y_axis = [2 2.2]*1e-6;

x1 = 27;
x2 = 28;
y1 = 1.5*1e-6;
y2 = 2.5*1e-6;

p = area(axes2, ...
    [x1,    x1,    x2,    x2], ...
    [y1,  y2, y2, y1 ], ...
    'FaceColor', [1,1,0], ... [1. 1. .6], ...
    'LineStyle', 'none', ...
    'BaseValue', y1);

x1 = 37;
x2 = 38;
y1 = 1.5*1e-6;
y2 = 2.5*1e-6;

p = area(axes2, ...
    [x1,    x1,    x2,    x2], ...
    [y1,  y2, y2, y1 ], ...
    'FaceColor', [0,1,1], ... [1. 1. .6], ...
    'LineStyle', 'none', ...
    'BaseValue', y1);

PLOT1 = plot(Xmeas,Ymeas, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{1});
hold on
PLOT2 = plot(Xpilot,Ypilot, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{2});
PLOT3 = plot(Xdata,Ydata, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{3});
PLOT4 = plot(Xgenie,Ygenie, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});

Tsymb = 1;
jj = [21,31];
for ii=1:100
    if ii~=jj
    plot(ones(1,10)*Tsymb*(ii-1),linspace(Y_axis(1),Y_axis(2),10), line_style{3}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});
    else
        plot(ones(1,10)*Tsymb*(ii-1),linspace(Y_axis(1),Y_axis(2),10), line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});
    end
end

axis([X_axis Y_axis])
%% ----------------------------<< EPS & TEX >>-----------------------------

% Save the figure to a EPS and a MATLAB file
% if verLessThan('matlab', '7.14.0')
%     preparePlotForExport('twocolumn', h, 'LegendFix', false, 'LegendAspectRatio', LegAR, 'LegendExtraSpace', '-0.5em');
% else
%     preparePlotForExport('twocolumn', h, 'LegendFix', false, 'LegendExtraSpace', '0.5em');
% end
if 1
    matlabfrag(savename);
    correct_boundingbox([], [savename '.eps'], correction_value);
    %saveas(h,[path save_dir savename '.eps'],'psc2');
    %saveas(h,[path save_dir savename '.fig'],'fig');
end;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% END %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

==> Bilder/PilotDataEst_old/axxy2figxy.m <==
function varargout = axxy2figxy(varargin)
% axxy2figxy -- Transform point or position from axis to figure coords
% Transforms [axx axy] or [xypos] from axes hAx (data) coords into coords
% wrt GCF for placing annotation objects that use figure coords into data
% space. The annotation objects this can be used for are
%    arrow, doublearrow, textarrow
%    ellipses (coordinates must be transformed to [x, y, width, height])
% Note that line, text, and rectangle anno objects already are placed
% on a plot using axes coordinates and must be located within an axes.
% Usage: Compute a position and apply to an annotation, e.g.,
%   [axx axy] = ginput(2);
%   [figx figy] = axxy2figxy(gca, axx, axy);
%   har = annotation('textarrow',figx,figy);
%   set(har,'String',['(' num2str(axx(2)) ',' num2str(axy(2)) ')'])
% Geoffrey Dutton, 04 May 2006; updated 10 May 2006
%   based on placearrow.m by Graham Reith, 03 May 2006

%% Obtain arguments
% Very limited argument checking is performed.
% Determine if axes handle is specified
if length(varargin{1})== 1 && ishandle(varargin{1}) && strcmp(get(varargin{1},'type'),'axes')	
	hAx = varargin{1};
	varargin = varargin(2:end);
else
	hAx = gca;
end;
% Parse either a position vector or a point location
if length(varargin)==1	% Must be 4 elt POS vector
	pos = varargin{1};
else
	[x,y] = deal(varargin{:});
end


%% Get limits
axun = get(hAx,'Units');
set(hAx,'Units','normalized');  % Need normaized units to do the xform
axpos = get(hAx,'Position');
axlim = axis(hAx);              % Get the axis limits [xlim ylim (zlim)]
axwidth = diff(axlim(1:2));
axheight = diff(axlim(3:4));

%% Transform data
if exist('x','var')     % Transform a and return pair of points
	varargout{1} = (x-axlim(1))*axpos(3)/axwidth + axpos(1);
	varargout{2} = (y-axlim(3))*axpos(4)/axheight + axpos(2);
else                    % Transform and return a position rectangle
	pos(1) = (pos(1)-axlim(1))/axwidth*axpos(3) + axpos(1);
	pos(2) = (pos(2)-axlim(3))/axheight*axpos(4) + axpos(2);
	pos(3) = pos(3)*axpos(3)/axwidth;
	pos(4) = pos(4)*axpos(4)/axheight;
	varargout{1} = pos;
end


%% Restore axes units
set(hAx,'Units',axun)

==> Bilder/PilotDataEst_old/correct_boundingbox.m <==
function result = correct_boundingbox(Pathname, FileName, correction_value)
% This function modifies the bounding box of an eps file.
% Input:
% Pathname :        Path to the eps file
% FileName :        File name of the eps file
% correction_value: Values to be added to the current bounding box values
%     first 2: lower left corner
%     last  2: upper-right corner
%     unit   : post script points = 1/72 inch
%     [xll yll xur yur]
%     yll = -7 ==> lower bounding box
%     xur = -15 ==> tighter bounding box at the right side
%     e.g. correction_value = [0 -10 -15 -3].';
% (c) by Michael Ruder, LMK December 2010

%% Program
%% Corrects the bounding box

if FileName == 0
  result = false;
else
  source   = [Pathname FileName];
  tempfile = [Pathname FileName(1:end-4) '_new' FileName(end-3:end)];
  fid  = fopen(source);
  fidw = fopen(tempfile, 'w');
  if fid<0
    result = false;
    return;
    %error('Could not open file!');
  end
  tline = fgets(fid);
  while ischar(tline)
    if strncmp('%%BoundingBox:', tline, 14)
      display('Found BoundingBox:');
      display(tline(15:end));
      bb_String = tline(15:end);
      A = sscanf(bb_String, '%d');
      if size(A,1) == 4 % we got 4 different intergers
        A_new = A + correction_value;
        tline = sprintf('%%%%BoundingBox:   %d   %d   %d   %d\r\n', A_new(1), A_new(2), A_new(3), A_new(4));
      end
    end
    fwrite(fidw, tline, 'char');
    tline = fgets(fid);
  end
fclose(fid);
fclose(fidw);
movefile(source, [source '.old']);
movefile(tempfile, source);
result = true;
end

==> Bilder/PilotDataEst_old/matlabfrag.m <==
% function matlabfrag(FileName,OPTIONS)
%  Exports a matlab figure to an .eps file and a .tex file for use with
%  psfrag in LaTeX.  It provides similar functionality to Laprint, but
%  with an emphasis on making it more WYSIWYG, and respecting the handle
%  options for any given text, such as fontsize, fontweight, fontangle,
%  etc.
%
%  .tex file entries can be overridden by placing a string in the
%  'UserData' field of the text handle, prefixed by 'matlabfrag:'.
%
%  For use in pdflatex, I recommend the pstool package.
%
% INPUTS
%  FileName (Required) - A string containting the name of the output files.
%  OPTIONS (Optional) - additional options are added in 'key' and 'value'
%                       pairs
%    Key           |   Value
%    ----------------------------------------------------------------------
%    'handle'      | Figure to create the .eps and .tex files from.
%                  |  default is gcf (current figure handle)
%    'epspad'      | [Left,Bottom,Right,Top] - Pad the eps figure by
%                  |  the number of points in the input vector. Default
%                  |  is [0,0,0,0].
%    'renderer'    | ['painters','opengl','zbuffer'] - The renderer used
%                  |  to generate the figure. The default is 'painters'.
%                  |  If you have manually specified the renderer,
%                  |  matlabfrag will use this value.
%    'dpi'         | DPI to print the images at. Default is 300 for OpenGL
%                  |  or Z-Buffer images, and 3200 for painters images.
%
% EXAMPLE
% plot(1:10,rand(1,10));
% set(gca,'FontSize',8);
% title('badness $\phi$','interpreter','latex','fontweight','bold');
% xlabel('1 to 10','userdata','matlabfrag:\macro');
% ylabel('random','fontsize',14);
% matlabfrag('RandPlot','epspad',[5,0,0,0]);
%
% v0.6.16 04-Apr-2010
%
% Please report bugs to <a href="mailto:zebb.prime+matlabfrag@gmail.com">zebb.prime+matlabfrag@gmail.com</a>
%
% Available on the <a href="matlab:web('http://www.mathworks.com/matlabcentral/fileexchange/21286','-browser')">Matlab File Exchange</a>

function matlabfrag(FileName,varargin)

% Matlab version check
v = version;
v = regexp(v,'(\d+)\.(\d+)\.\d+\.\d+','tokens');
v = str2double(v{1});
if v(1) < 7
  error('matlabfrag:oldMatlab','Matlabfrag requires Matlab r2007a or newer to run');
elseif v(1) == 7
  if v(2) < 4
    error('matlabfrag:oldMatlab','Matlabfrag requires Matlab r2007a or newer to run');
  end
end

% Version information is taken from the above help information
HelpText = help('matlabfrag');
LatestVersion = regexp(HelpText,'(v[\d\.]+\w*?) ([\d]+\-[\w]+\-[\d]+)','tokens');
LatestVersion = LatestVersion{1};
Version = LatestVersion{1};
VersionDate = LatestVersion{2};
TEXHDR = sprintf('%% Generated using matlabfrag\n%% Version: %s\n%% Version Date: %s\n%% Author: Zebb Prime',...
  Version,VersionDate);

% Global macros
REPLACEMENT_FORMAT = '%03d';
USERDATA_PREFIX = 'matlabfrag:';
NEGXTICK_COMMAND = 'matlabfragNegXTick';
ACTION_FUNC_NAME = @(x) sprintf('f%i',x);
ACTION_DESC_NAME = @(x) sprintf('d%i',x);

% Debug macro levels
KEEP_TEMPFILE = 1;
SHOW_OPTIONS = 1;
PAUSE_BEFORE_PRINT = 2;
PAUSE_AFTER_PRINT = 2;
STEP_THROUGH_ACTIONS = 3;

p = inputParser;
p.FunctionName = 'matlabfrag';

p.addRequired('FileName', @(x) ischar(x) );
p.addParamValue('handle', gcf, @(x) ishandle(x) && strcmpi(get(x,'Type'),'figure') );
p.addParamValue('epspad', [0,0,0,0], @(x) isnumeric(x) && (all(size(x) == [1 4])) );
p.addParamValue('renderer', 'painters', ...
  @(x) any( strcmpi(x,{'painters','opengl','zbuffer'}) ) );
p.addParamValue('dpi', 300, @(x) isnumeric(x) );
p.addParamValue('debuglvl',0, @(x) isnumeric(x) && x>=0);
p.parse(FileName,varargin{:});

if p.Results.debuglvl >= SHOW_OPTIONS
  fprintf(1,'OPTION: FileName = %s\n',p.Results.FileName);
  fprintf(1,'OPTION: handle = %f\n',p.Results.handle);
  fprintf(1,'OPTION: epspad = [%i %i %i %i]\n',p.Results.epspad);
  fprintf(1,'OPTION: renderer = %s\n',p.Results.renderer);
  fprintf(1,'OPTION: dpi = %i\n',p.Results.dpi);
  fprintf(1,'OPTION: debuglvl = %i\n',p.Results.debuglvl);
  fprintf(1,'OPTION: Parameters using their defaults:');
  fprintf(1,' %s',p.UsingDefaults{:});
  fprintf(1,'\n');
end

if FigureHasNoText(p)
  return;
end

% Create Action and UndoAction structures, and initialise the length field
% to 0.
Actions.length = 0;
UndoActions.length = 0;
StringCounter = 0;

% PsfragCmds are currently in the order:
% {LatexString, ReplacementString, Alignment, TextSize, Colour,
%   FontAngle (1-italic,0-normal), FontWeight (1-bold,0-normal),
%   FixedWidth (1-true,0-false), LabelType }
PsfragCmds = {};

% Before doing anthing to the figure, make sure it is fully drawn
drawnow;

% Set up the page size to be printed
Units = get(p.Results.handle,'Units');
set(p.Results.handle,'Units','centimeters');
Pos = get(p.Results.handle,'Position');
set(p.Results.handle,'Units',Units);
SetUnsetProperties('PaperUnits to cm, PaperPos to Pos',p.Results.handle,...
  'PaperUnits','centimeters','PaperPosition',Pos);

% Process the picture
ProcessFigure(p.Results.handle);

% Apply the actions resulting from the processing
if p.Results.debuglvl >= STEP_THROUGH_ACTIONS
  disp('STEPPING: Starting to apply actions');
  for ii=1:Actions.length
    fprintf(1,'STEPPING: Press space to apply: %s\n',Actions.( ACTION_DESC_NAME(ii) ));
    pause;
    Actions.( ACTION_FUNC_NAME(ii) )();
  end
  disp('STEPPING: Finished applying actions');
else
  for ii=1:Actions.length
    Actions.( ACTION_FUNC_NAME(ii) )();
  end
end

if p.Results.debuglvl >= PAUSE_BEFORE_PRINT
  disp('PAUSING: Paused before printing');
  pause;
end

% Test to see if the directory (if specified) exists
[pathstr,namestr] = fileparts(FileName);
if ~isempty(pathstr)
  if ~exist(['./',pathstr],'dir')
    mkdir(pathstr);
  end
  % Tidy up the FileName
  FileName = [pathstr,filesep,namestr];
else
  FileName = namestr;
end

dpiswitch = ['-r',num2str( round( p.Results.dpi ) )];
% Unless over-ridden, check to see if 'renderermode' is 'manual'
renderer = lower( p.Results.renderer );
if any( strcmpi(p.UsingDefaults,'renderer') )
  if strcmpi(get(p.Results.handle,'renderermode'),'manual')
    renderer = lower( get(p.Results.handle,'renderer') );
    if p.Results.debuglvl >= SHOW_OPTIONS
      fprintf(1,['OPTION: Renderer being overridden by manual renderermode.\n',...
        '        It is now %s.\n'],renderer);
    end
  end
end

if strcmpi(renderer,'painters')
  % If using default dpi
  if any( strcmpi(p.UsingDefaults,'dpi') )
    current_dpi = 3200;
  else
    current_dpi = p.Results.dpi;
  end
    
  % Test to see whether the DPI is too high or not.
  temp_units = get(p.Results.handle,'units');
  set(p.Results.handle,'units','inches');
  temp_pos = get(p.Results.handle,'position');
  set(p.Results.handle,'units',temp_units);
  
  if temp_pos(3) * current_dpi > 32000
    old_dpi = current_dpi;
    current_dpi = 100*floor((30000 / temp_pos(3))/100);
    warning('matlabfrag:ImageTooWide',...
      ['Figure width is too large for %i DPI. Reducing\n',...
      'it to %i DPI.'],old_dpi,current_dpi);
  end
  
  if temp_pos(4) * current_dpi > 32000
    old_dpi = current_dpi;
    current_dpi = 100*floor((30000 / temp_pos(4))/100);
    warning('matlabfrag:defaultDPI:ImageTooHigh',...
      ['Figure height is too large for %i DPI. Reducing\n',...
      'it to %i DPI.'],old_dpi,current_dpi);
  end
  
  dpiswitch = sprintf('-r%i',current_dpi);
  clear temp_units temp_pos current_dpi old_dpi

  % Export the image to an eps file
  drawnow;
  print(p.Results.handle,'-depsc2','-loose',dpiswitch,'-painters',FileName);
  FileWait( [FileName,'.eps'] );
else
  % If using the opengl or zbuffer renderer
  EpsCombine(p.Results.handle,renderer,FileName,dpiswitch,...
    p.Results.debuglvl>=KEEP_TEMPFILE)
end

if p.Results.debuglvl >= PAUSE_AFTER_PRINT
  disp('PAUSING: Paused after printing');
  pause;
end

% Pad the eps if requested
if any( p.Results.epspad )
  fh = fopen([FileName,'.eps'],'r');
  epsfile = fread(fh,inf,'uint8=>char').';
  fclose(fh);
  bb = regexpi(epsfile,'\%\%BoundingBox:\s+(-*\d+)\s+(-*\d+)\s+(-*\d+)\s+(-*\d+)','tokens');
  bb = str2double(bb{1});
  epsfile = regexprep(epsfile,sprintf('%i(\\s+)%i(\\s+)%i(\\s+)%i',bb),...
    sprintf('%i$1%i$2%i$3%i',bb+round(p.Results.epspad.*[-1,-1,1,1])));
  fh = fopen([FileName,'.eps'],'w');
  fwrite(fh,epsfile);
  fclose(fh);
end

% Apply the undo action to restore the image to how
%  was originally
if p.Results.debuglvl >= STEP_THROUGH_ACTIONS
  disp('Starting to apply undo actions');
  for ii=UndoActions.length:-1:1
    fprintf(1,'Press space to unapply: %s\n',UndoActions.( ACTION_DESC_NAME(ii) ));
    pause;
    UndoActions.( ACTION_FUNC_NAME(ii) )();
  end
  disp('Finished applying undo actions');
else
  for ii=UndoActions.length:-1:1
    UndoActions.( ACTION_FUNC_NAME(ii) )();
  end
end

% Flush all drawing operations
drawnow;

% Sort by text size first
[Y,I] = sortrows( cell2mat( PsfragCmds(:,4) ) ); %#ok<*ASGLU> Required for backward compatibility
PsfragCmds = PsfragCmds(I,:);
% Now sort by colour
[Y,I] = sortrows( cell2mat( PsfragCmds(:,5) ), [3 2 1] );
PsfragCmds = PsfragCmds(I,:);
% Now sort by font angle
[Y,I] = sortrows( cell2mat( PsfragCmds(:,6) ) );
PsfragCmds = PsfragCmds(I,:);
% Now sort by font weight
[Y,I] = sortrows( cell2mat( PsfragCmds(:,7) ) );   
PsfragCmds = PsfragCmds(I,:);
% Now sort by whether it is 'fixed width'
[Y,I] = sortrows( cell2mat( PsfragCmds(:,8) ) );
PsfragCmds = PsfragCmds(I,:);
% Now sort by label type
[Y,I] = sortrows( PsfragCmds(:,9) );
PsfragCmds = PsfragCmds(I,:);
clear Y

% Finally write the latex-file
try
  fid = fopen([FileName,'.tex'],'w');
  fwrite(fid,TEXHDR);
  
  writeOutNegXTick = @() fprintf(fid,'\n%%\n\\def\\%s{\\mathord{\\makebox[0pt][r]{$-$}}}',NEGXTICK_COMMAND);
  
  FontStylePrefix = 'matlabtext';
  FontStyleId = double('A')-1;
  NewFontStyle = 1;
  CurrentColour = [0 0 0];
  CurrentFontSize = 0;
  CurrentWeight = 0;
  CurrentAngle = 0;
  CurrentlyFixedWidth = 0;
  CurrentType = PsfragCmds{1,9};
  
  fprintf(fid,'\n%%\n%%%% <%s>',CurrentType);
  if strcmpi(CurrentType,'xtick')
    writeOutNegXTick();
  end
  for ii=1:size(PsfragCmds,1)
    % Test to see if the font size has changed
    if ~(CurrentFontSize == PsfragCmds{ii,4})
      CurrentFontSize = PsfragCmds{ii,4};
      NewFontStyle = 1;
    end
    % Test to see if the colour has changed
    if ~all(CurrentColour == PsfragCmds{ii,5})
      CurrentColour = PsfragCmds{ii,5};
      NewFontStyle = 1;
    end
    % Test to see fi the font angle has changed
    if ~(CurrentAngle == PsfragCmds{ii,6})
      CurrentAngle = PsfragCmds{ii,6};
      NewFontStyle = 1;
    end
    % Test to see if the font weight has changed
    if ~(CurrentWeight == PsfragCmds{ii,7})
      CurrentWeight = PsfragCmds{ii,7};
      NewFontStyle = 1;
    end
    % Test to see if 'fixedwidth' has changed
    if ~(CurrentlyFixedWidth == PsfragCmds{ii,8})
      CurrentlyFixedWidth = PsfragCmds{ii,8};
      NewFontStyle = 1;
    end
    % Test to see if 'type' has changed
    if ~strcmpi(CurrentType,PsfragCmds{ii,9})
      fprintf(fid,'\n%%\n%%%% </%s>',CurrentType);
      CurrentType = PsfragCmds{ii,9};
      fprintf(fid,'\n%%\n%%%% <%s>',CurrentType);
      if strcmpi(CurrentType,'xtick')
        writeOutNegXTick();
      end
      if ~NewFontStyle
        fprintf(fid,'\n%%');
      end
    end
    if NewFontStyle
      FontStyleId = FontStyleId + 1;
      if CurrentAngle; Angle = '\itshape';
      else Angle = ''; end;
      if CurrentWeight; Weight = '\bfseries\boldmath';
      else Weight = ''; end;
      if CurrentlyFixedWidth; Fixed = '\ttfamily';
      else Fixed = ''; end;
      fprintf(fid,['\n%%\n\\providecommand\\%s%s{\\color[rgb]{%.3f,%.3f,'...
        '%.3f}\\fontsize{%d}{%d}%s%s%s\\selectfont\\strut}%%'],FontStylePrefix,...
        char(FontStyleId),CurrentColour(1),CurrentColour(2),...
        CurrentColour(3),CurrentFontSize,CurrentFontSize,Angle,Weight,Fixed);
      NewFontStyle = 0;
    end
    fprintf(fid,'\n\\psfrag{%s}',PsfragCmds{ii,2});
    % Only put in positioning information if it is not [bl] aligned
    if ~strcmp(PsfragCmds{ii,3},'bl') || ~strcmp(PsfragCmds{ii,3},'lb')
      fprintf(fid,'[%s][%s]',PsfragCmds{ii,3},PsfragCmds{ii,3});
    end
    fprintf(fid,'{\\%s%s %s}%%',FontStylePrefix,...
      char(FontStyleId),RemoveSpaces(PsfragCmds{ii,1}));
  end
  fprintf(fid,'\n%%\n%%%% </%s>',CurrentType);
  
  fclose(fid);
  
catch                %#ok -- needed for r2007a support
  err = lasterror;   %#ok
  if fid > 0
    fclose(fid);
  end
  err.stack.line
  rethrow( err );
end
% All done! Below are the sub-functions

% Find all of the 'text' and 'axes' objects in the
% figure and dispatch the processing of them
  function ProcessFigure(parent)
    
    % Show all of the hidden handles
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    
    % Get all text and axes handles
    axeshandles = findobj(parent,'Type','axes');
    texthandles = findobj(parent,'Type','text');
    
    % Hide all of the hidden handles again
    set(0,'showhiddenhandles',hidden);
    
    % Get the position of all the text objects
    textpos = GetTextPos(texthandles);
    
    % Freeze all axes, and process ticks.
    for jj=1:length(axeshandles)
      ProcessTicks(axeshandles(jj));
    end
    
    % Process all text.
    for jj=1:length(texthandles)
      ProcessText(texthandles(jj),textpos{jj});
    end
  end

% Get all fo the text object's positions.
  function TextPos = GetTextPos(texthandles)
    TextPos = cell(1,length(texthandles));
    for jj=1:length(texthandles)
      TextPos{jj} = get(texthandles(jj),'position');
      AddUndoAction('Reset text posision', @() set(texthandles(jj),'position', TextPos{jj} ));
    end
  end

% Process a text handle, extracting the appropriate data
%  and creating 'action' functions
  function ProcessText(handle,Pos)
    % Get some of the text properties.
    String = get(handle,'string');
    UserData = get(handle,'UserData');
    UserString = {};
    % Test to see if the text is visible. If not, return.
    if strcmpi(get(handle,'visible'),'off'); return; end;
    % Process the strings alignment options
    [halign,valign] = GetAlignment(handle);
    % Test to see if UserData is valid.
    if ischar(UserData)
      if ~isempty(sscanf(UserData,'%s'))
        UserString = regexp(UserData,[USERDATA_PREFIX,'(.*)'],'tokens');
      end
    end
    % Test for multiline strings (using cells).
    if iscell(String)
      % Error checking. Luckily Matlab is fairly nice with the way it
      % treats its strings in figures.
      assert( size(String,2) == 1 && iscellstr(String),...
        'matlabfrag:WeirdError',['Weird ''String'' formatting.\n',...
        'Please email the author, as this error should not occur.']);
      % If the cell only has 1 element, then do nothing.
      if size(String,1)==1
        String = String{:};
      else
        temp = sprintf('\\begin{tabular}{@{}%c@{}}%s',halign,String{1});
        for jj=2:length(String)
          temp = sprintf('%s\\\\%s',temp,String{jj});
        end
        String = sprintf('%s\\end{tabular}',temp);
      end
    end
    % Test for multiline strings using matrices
    if size(String,1) > 1
      temp = sprintf('\\begin{tabular}{@{}%c@{}}%s',halign,...
        regexprep(String(1,:),' ','~'));
      for jj=2:size(String,1)
        temp = sprintf('%s\\\\%s',temp,...
          regexprep(String(jj,:),' ','~'));
      end
      String = sprintf('%s\\end{tabular}',temp);
    end
    % If there is no text, return.
    if isempty(sscanf(String,'%s')) && isempty(UserString); return; end;
    % Retrieve the common options
    [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle);
    % Assign a replacement action for the string
    CurrentReplacement = ReplacementString();
    SetUnsetProperties('Replacing text string',handle,'String',CurrentReplacement);
    % Check for a 'UserData' property, which replaces the string with latex
    if ~isempty(UserString)
      String = cell2mat(UserString{:});
    end
    % Replacement action for the interpreter
    if ~strcmpi(get(handle,'interpreter'),'none')
      SetUnsetProperties('Text Interpreter to none',handle,'interpreter','none');
    end
    % Make sure the final position is the same as the original one
    AddAction('Reset text Pos', @() set(handle,'position',Pos) );
    
    % Get the text colour
    Colour = get(handle,'color');
    % Finally create the replacement command
    AddPsfragCommand(String,CurrentReplacement,[valign,halign],...
      FontSize,Colour,FontAngle,FontWeight,FixedWidth,'text');
  end

% Processes the position, position mode and 'ticks' of an axis, then returns.
%  Don't do anything if it is a legend
  function ProcessTicks(handle)
    % Return if nothing to do.
    if strcmpi(get(handle,'visible'),'off'); return; end;
    % If legend, freeze the axes and return.
    if strcmpi(get(handle,'tag'),'legend');
      SetUnsetProperties('Legend Pos to current Pos',...
        handle,'Position', get(handle,'Position') );
      return;
    end;
    % Make sure figure doesn't resize itself while we are messing with it.
    for jj=['x' 'y' 'z']
      AutoTickLabel.(jj) = strcmpi(get(handle,[jj,'ticklabelmode']),'auto');
    end
    SetUnsetProperties('TickModes to manual',handle,...
      'xlimmode','manual','ylimmode','manual','zlimmode','manual',...
      'xtickmode','manual','ytickmode','manual','ztickmode','manual',...
      'xticklabelmode','manual','yticklabelmode','manual','zticklabelmode','manual');
    SetUnsetProperties('Fix Axes Pos',handle,'position', get(handle,'position') );
    try
      hlist = get(handle,'ScribeLegendListeners');
      SetUnsetProperties('Disable legend fontname listener',hlist.fontname,'enabled','off');
    catch                 %#ok -- required for r2007a support
      err = lasterror;    %#ok
      if ~isempty(regexpi(err.message,'''enabled'''))
        error('matlabfrag:legendlistener',...
          ['Oops, it looks like Matlab has changed the way it does legend\n',...
          'callbacks. Please let me know if you see this via ',...
          '<a href="mailto:zebb.prime+matlabfrag@gmail.com?subject=',...
          'Matlabfrag:ScribeLegendListener_error">email</a>']);
      end
    end
    % Extract common options.
    [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle);
    SetUnsetProperties('Axes font to fixed-width',handle,'FontName','fixedwidth');
    FontName = 'fixedwidth';
    % Loop through all axes
    for jj = ['x' 'y' 'z']
      ticklabels = get(handle,[jj,'ticklabel']);
      ticks = get(handle,[jj,'tick']);
      lims = get(handle,[jj,'lim']);
      % If there are no ticks, skip to the next axis
      if isempty(ticks)
        continue;
      end
      % Trim the ticks (if they lay outside lims)
      if AutoTickLabel.(jj)
        ticks = ticks( ticks >= lims(1) );
        ticks = ticks( ticks <= lims(2) );
        SetUnsetProperties('Trimming tick labels',handle,[jj,'tick'],ticks);
      end
      set(handle,[jj,'tickmode'],'manual',[jj,'ticklabelmode'],'manual');
      if ~isempty(ticklabels)
        tickcolour = get(handle,[jj,'color']);
        
        % Test to see if it is on a logarithmic scale
        if strcmpi(get(handle,[jj,'scale']),'log') && AutoTickLabel.(jj)
          % And all of the values are integers
          ticklabelcell = mat2cell(ticklabels,ones(1,size(ticklabels,1)),size(ticklabels,2));
          if all(~isnan(str2double(ticklabelcell)))
            % If so, make the labels read 10^<TickLabel>
            ticklabels = cellfun(@(x) ['$10^{',RemoveSpaces(x),'}$'],...
              ticklabelcell,'uniformoutput',0);
          end
          
          % Test to see if there is a common factor
        elseif strcmpi(get(handle,[jj,'scale']),'linear') && AutoTickLabel.(jj)
          for kk=1:size(ticklabels,1)
            % Find the first non-NaN ratio between tick labels and tick
            % values
            scale = ticks(kk)/str2double(ticklabels(kk,:));
            if ~isnan(scale); break; end;
          end
          
          % If the scale is not 1, then we need to place a marker near the
          % axis
          if abs(scale-1) > 1e-3
            scale = log10(scale);
            % Make sure it is an integer.
            assert( abs(scale-round(scale))<1e-2, 'matlabfrag:AxesScaling:NonInteger',...
              ['Non integer axes scaling.  This is most likely a bug in matlabfrag.\n',...
              'Please let me know the ytick and yticklabel values for this plot.']);
            LatexScale = ['$\times10^{',num2str(round(scale)),'}$'];
            % Test to see if this is a 3D or 2D plot
            if isempty(get(handle,'zticklabel')) &&...
                all( get(handle,'view') == [0 90] )
              
              %2D Plot... fairly easy.
              % Common required data...
              Xlims = get(handle,'xlim');
              Ylims = get(handle,'ylim');
              XAlignment = get(handle,'XAxisLocation');
              YAlignment = get(handle,'YAxisLocation');
              % 2D plot, so only x and y...
              CurrentReplacement = ReplacementString();
              
              % X axis scale
              if strcmpi(jj,'x')
                if strcmpi(XAlignment,'bottom');
                  ht = text(Xlims(2),Ylims(1),CurrentReplacement,...
                    'fontsize',FontSize,'fontname',FontName,...
                    'HorizontalAlignment','center','VerticalAlignment','top',...
                    'parent',handle);
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)-1.0*extent(4) position(3)]);
                  Alignment = 'tc';
                else
                  ht = text(Xlims(2),Ylims(2),CurrentReplacement,...
                    'fontsize',FontSize,'fontname',FontName,...
                    'HorizontalAlignment','center','VerticalAlignment','bottom',...
                    'parent',handle);
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)+1.0*extent(4) position(3)]);
                  Alignment = 'bc';
                end
                
                % Y axis scale
              else
                if strcmpi(XAlignment,'bottom')
                  if strcmpi(YAlignment,'left')
                    ht = text(Xlims(1),Ylims(2),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','bottom',...
                      'parent',handle);
                  else
                    ht = text(Xlims(2),Ylims(2),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','bottom',...
                      'parent',handle);
                  end
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)+0.5*extent(4) position(3)]);
                  Alignment = 'bc';
                else
                  if strcmpi(YAlignment,'left')
                    ht = text(Xlims(1),Ylims(1),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','top',...
                      'parent',handle);
                  else
                    ht = text(Xlims(2),Ylims(1),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','top',...
                      'parent',handle);
                  end
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)-0.5*extent(4) position(3)]);
                  Alignment = 'tc';
                end
              end
              
              % Create the replacement command
              AddPsfragCommand(LatexScale,CurrentReplacement,Alignment,FontSize,...
                tickcolour,FontAngle,FontWeight,FixedWidth,[jj,'scale']);
              % Delete the label
              AddUndoAction('Delete axis scale', @() delete(ht) );
            else
              % Why is this so hard?
              warning('matlabfrag:scaled3Daxis',...
                ['It looks like your %s axis is scaled on a 3D plot. Unfortunately\n',...
                'these are very hard to handle, so there may be a problem with\n',...
                'its placement. If you know of a better algorithm for placing it,\n',...
                'please let me know at zebb.prime+matlabfrag@gmail.com',...
                ],jj);
              % :-(
              CurrentReplacement = ReplacementString();
              Xlim = get(handle,'xlim');
              Ylim = get(handle,'ylim');
              Zlim = get(handle,'zlim');
              axlen = @(x) x(2)-x(1);
              switch lower( jj )
                case 'x'
                  ht = text(Xlim(1)+0.6*axlen(Xlim),...
                    Ylim(1)-0.3*axlen(Ylim),...
                    Zlim(1),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'parent',handle);
                  Alignment = 'bl';
                case 'y'
                  ht = text(Xlim(1)-0.3*axlen(Xlim),...
                    Ylim(1)+0.6*axlen(Ylim),...
                    Zlim(1),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'horizontalalignment',...
                    'right','parent',handle);
                  Alignment = 'br';
                case 'z'
                  ht = text(Xlim(1),Ylim(2),Zlim(2)+0.2*axlen(Zlim),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'horizontalalignment',...
                    'right','parent',handle);
                  Alignment = 'br';
                otherwise
                  error('matlabfrag:wtf',['Bad axis; this error shouldn''t happen.\n',...
                    'please report it as a bug.']);
              end
              % Create the replacement command
              AddPsfragCommand(LatexScale,CurrentReplacement,Alignment,FontSize,...
                tickcolour,FontAngle,FontWeight,FixedWidth,[jj,'scale']);
              % Delete the label
              AddUndoAction('DeleteAxesScale', @() delete(ht) );
            end
          end
        end
        
        % Test whether all of the ticks are numbers, if so wrap them in $
        if ~iscell(ticklabels)
          ticklabels = mat2cell(ticklabels,ones(1,size(ticklabels,1)),size(ticklabels,2));
        end
        TicksAreNumbers = 1;
        for kk=1:size(ticklabels,1)
          if isempty(ticklabels{kk,:})
            continue;
          end
          if isnan(str2double(ticklabels{kk,:}))
            TicksAreNumbers = 0;
            break;
          end
        end
        if TicksAreNumbers
          if strcmpi(jj,'x')
            for kk=1:size(ticklabels)
              if isempty(ticklabels{kk,:})
                continue;
              end
              ticklabels{kk,:} = ['$',...
              RemoveSpaces( regexprep(ticklabels{kk,:},'-',['\\',NEGXTICK_COMMAND,' ']) ),...
              '$'];
            end
          else
            for kk=1:size(ticklabels)
              if isempty(ticklabels{kk,:})
                continue;
              end
              ticklabels{kk,:} = ['$',RemoveSpaces(ticklabels{kk,:}),'$'];
            end
          end
        end
        clear TicksAreNumbers
        
        tickreplacements = cell(1,size(ticklabels,1));
        % Process the X and Y tick alignment
        if ~strcmpi(jj,'z')
          switch get(handle,[jj,'axislocation'])
            case 'left'
              tickalignment = 'rc';
            case 'right'
              tickalignment = 'lc';
            case 'bottom'
              tickalignment = 'ct';
            case 'top'
              tickalignment = 'cb';
            otherwise
              tickalignment = 'cr';
              warning('matlabfrag:UnknownAxisLocation',...
                'Unknown axis location defaulting to ''cr''');
          end
        else
        % Fixed Z tick alignment
          tickalignment = 'cr';
        end
        
        % Now process the actual tick labels themselves...
        for kk=1:size(ticklabels,1)
          if isempty( ticklabels{kk,:} )
            tickreplacements{kk} = '';
            continue;
          end
          tickreplacements{kk} = ReplacementString();
          AddPsfragCommand(ticklabels{kk,:},tickreplacements{kk},...
            tickalignment,FontSize,tickcolour,FontAngle,FontWeight,...
            FixedWidth,[jj,'tick']);
        end
        % Now add the replacement action...
        SetUnsetProperties('Tick replacement',handle,[jj,'ticklabel'],tickreplacements);
      end
    end
  end    % of ProcessTicks

% Get the next replacement string
  function CurrentReplacement = ReplacementString()
    CurrentReplacement = sprintf(REPLACEMENT_FORMAT,StringCounter);
    StringCounter = StringCounter+1;
  end

% Extract and process the options that are common to text labels as
% well as axes ticks
  function [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle)
    % First get the fontsize (making sure it is in points)
    temp_prop = get(handle,'FontUnits');
    if ~strcmpi(temp_prop,'points')
      SetUnsetProperties('FontUnits to points',handle,'FontUnits','points');
    end
    FontSize = get(handle,'FontSize');
% %     SetUnsetProperties('FontSize to 10',handle,'Fontsize',10);
    % Now get the font angle (read - italics)
    switch get(handle,'FontAngle')
      case 'normal'
        FontAngle = 0;
      case 'italic'
        FontAngle = 1;
      case 'oblique'
        warning('matlabfrag:ObliqueFont',...
          'Nobody in their right mind uses Oblique font. Defaulting to italic.');
        FontAngle = 1;
      otherwise
        warning('matlabfrag:UnknownFontType',...
          'Unknown FontAngle for the string "%s"',get(handle,'String'));
        FontAngle = 0;
    end
% %     if FontAngle
% %       SetUnsetProperties('FontAngle to normal',handle,'FontAngle','normal');
% %     end
    % Now get the FontWeight (read - bold)
    switch get(handle,'FontWeight')
      case 'light'
        warning('matlabfrag:LightFontNotSupported',...
          'Light FontWeight does not really translate to LaTeX... Defaulting to normal.');
        FontWeight = 0;
      case 'normal'
        FontWeight = 0;
      case 'demi'
        warning('matlabfrag:DemiFontNotSupported',...
          'Demi FontWeight does not really translate to LaTeX... Defaulting to normal.');
        FontWeight = 0;
      case 'bold'
        FontWeight = 1;
      otherwise
        warning('matlabfrag:UnknownFontWeight',...
          'Unknown FontWeight for the string %s',get(handle,'String'));
    end
% %     if FontWeight
% %       SetUnsetProperties('FontWeight to normal',handle,'FontWeight','normal');
% %     end
    % Test to see if the font is 'fixed width'
    if strcmpi(get(handle,'FontName'),'FixedWidth')
      FixedWidth = 1;
    else
      FixedWidth = 0;
    end
% %     if ~FixedWidth
% %       SetUnsetProperties('Set text to FixedWidth',handle,'FontName','fixed-width');
% %     end
  end

% Adds a PsFrag command to the cell. This is a function to ensure allow a
%  standard calling convention to be established.
  function AddPsfragCommand(LatexString,ReplacementString,Alignment,...
      FontSize,Colour,FontAngle,FontWeight,FixedWidth,Type)
    PsfragCmds(size(PsfragCmds,1)+1,:) = {LatexString,ReplacementString,...
      Alignment,FontSize,Colour,FontAngle,FontWeight,FixedWidth,Type};
  end

% Set and then unset some handle properties using 'Actions' and
% 'UndoActions'
  function SetUnsetProperties(description,handle,varargin)
    Props = varargin(1:2:end);
    PropVals = varargin(2:2:end);
    TempPropVals = get(handle,Props);
    AddAction(description, @() set(handle,Props,PropVals) );
    AddUndoAction(description, @() set(handle,Props,TempPropVals) );
  end

% Add an 'action' function to the list of actions to perform before the
%  image is saved.
  function AddAction(description,action)
    Actions.length = Actions.length + 1;
    Actions.( ACTION_FUNC_NAME( Actions.length ) ) = action;
    Actions.( ACTION_DESC_NAME( Actions.length ) ) = description;
  end

% Adds an 'undo-action' function to the list... these get processed after
%  the image has been saved, to restore the screen state.
  function AddUndoAction(description,action)
    UndoActions.length = UndoActions.length + 1;
    UndoActions.( ACTION_FUNC_NAME( UndoActions.length ) ) = action;
    UndoActions.( ACTION_DESC_NAME( UndoActions.length ) ) = description;
  end

% Remove leading and trailing edge white spaces
% from any string.
  function cropped_string = RemoveSpaces(string)
    if iscell(string)
      string = string{:};
    end
    if isempty( string )
      cropped_string = string;
      return;
    end
    if all( string == ' ' )
      cropped_string = '';
      return;
    end
    I = regexp(string,'[^\s]');
    cropped_string = string(I(1):I(end));
    if cropped_string(end) == '\'
      cropped_string = [ cropped_string, ' ' ];
    end
  end

  function [halign,valign] = GetAlignment(handle)
    HAlign = get(handle,'HorizontalAlignment');
    switch HAlign
      case 'left'
        halign = 'l';
      case 'right'
        halign = 'r';
      case 'center'
        halign = 'c';
      otherwise
        warning('matlabfrag:UnknownHorizAlign',...
          'Unknown text horizontal alignment for "%s", defaulting to left',string);
        halign = 'l';
    end
    VAlign = get(handle,'VerticalAlignment');
    switch VAlign
      case {'baseline','bottom','base'}
        valign = 'b';
      case {'top','cap'}
        valign = 't';
      case {'middle'}
        valign = 'c';
      otherwise
        warning('matlabfrag:UnknownVertAlign',...
          'Unknown text vertical alignment for "%s", defaulting to bottom',string);
        valign = 'l';
    end
  end

% Busy waits for a file to finish being created. This is necessary because
% on some platforms the file isn't available immediately after performing a
% print.
  function FileWait(filename)
    counter = 0;
    while ~exist(filename,'file')
      pause(0.05);
      assert( counter < 100, 'matlabfrag:filetimeout',...
        'File Timeout. This occured after printing %s and trying to then read it.',filename);
      counter = counter + 1;
    end
  end
% Print two versions of the file, one renderered with the renderer of
% choice, and another rendererd with painters. Then perform some epscombine
% magic to recombine them.
  function EpsCombine(handle,renderer,filename,dpiswitch,keep_tempfile)
    TEXTOBJ_REGEXP = ['-?\d+\s+-?\d+\s+mt(\s+-?\d+\s+rotate)?',...
      '\s+\(.+?\)\s+s',...
      '(\s+-?\d+\s+rotate)?'];
    TEXTHDR_REGEXP = '%%IncludeResource:\s+font.*?\n.?\n';
    if keep_tempfile
      tmp_file = [filename,'-painters'];
    else
      tmp_file = tempname;
    end
    
    % Show all of the hidden handles
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    
    ht = findobj(handle,'type','text');
    ht = findobj(ht,'visible','on');
    ha = findobj(handle,'type','axes');
    
    % Hide all of the text handles again
    set(0,'showhiddenhandles',hidden);
    
    % Make the text invisible
    set(ht,'visible','off');
    hnam = @(x) ['h',num2str(x)];
    for jj=1:length(ha)
      tickvals.(hnam(jj)).xtl = get(ha(jj),'xticklabel');
      tickvals.(hnam(jj)).ytl = get(ha(jj),'yticklabel');
      tickvals.(hnam(jj)).ztl = get(ha(jj),'zticklabel');
      set(ha(jj),'xticklabel','','yticklabel','','zticklabel','');
    end
    % Now print it.
    drawnow;
    print(handle,'-depsc2','-loose',dpiswitch,...
      ['-',renderer],filename);
    FileWait([filename,'.eps']);
    % Restore the text
    set(ht,'visible','on');
    for jj=1:length(ha)
      set(ha(jj),'xticklabel',tickvals.(hnam(jj)).xtl);
      set(ha(jj),'yticklabel',tickvals.(hnam(jj)).ytl);
      set(ha(jj),'zticklabel',tickvals.(hnam(jj)).ztl);
    end
    % Now print a painters version.
    drawnow;
    print(handle,'-depsc2','-loose',dpiswitch,...
      '-painters',tmp_file);
    FileWait([tmp_file,'.eps']);
    % Open it up and extract the text
    try
      fh = fopen([tmp_file,'.eps'],'r');
      paintersfile = fread(fh,inf,'uint8=>char').';
      fh = fclose(fh);
    catch                  %#ok -- required for r2007a support
      err = lasterror;     %#ok
      if fh > 0
        fh = close(fh);
      end
      rethrow( err );
    end
    if ~keep_tempfile
      delete([tmp_file,'.eps']);
    end
    textobj = regexpi(paintersfile,TEXTOBJ_REGEXP,'match');
    textobjpos = regexpi(paintersfile,TEXTOBJ_REGEXP);
    texthdr = regexpi(paintersfile,TEXTHDR_REGEXP,'match');
    texthdrpos = regexpi(paintersfile,TEXTHDR_REGEXP);
    textData = cell(length(textobjpos)+length(texthdrpos),2);
    textData(:,1) = num2cell([texthdrpos.';textobjpos.']);
    textData(:,2) = [texthdr,textobj].';
    [Ysort,Isort] = sortrows( cell2mat( textData(:,1) ) );
    textData = textData(Isort,:);
    
    % Open up the target file, and read the contents.
    try
      fh = fopen([filename,'.eps'],'r');
      epsfile = fread(fh,inf,'uint8=>char').';
      fh = fclose(fh);
    catch                  %#ok -- this is required for r2007a support
      err = lasterror;     %#ok
      if fh > 0
        fh = close(fh);
      end
      rethrow( err );
    end
    % Insert the new text
    findex = regexp(epsfile,'end %%Color Dict');
    epsfile = sprintf('%s\n\n%s\n%s',...
      epsfile(1:findex-1),...
      sprintf('%s\n',textData{:,2}),...
      epsfile(findex:end));
    try
      fh = fopen([filename,'.eps'],'w');
      fwrite(fh,epsfile);
      fh = fclose(fh);
    catch                %#ok -- this is required for r2007a support
      err = lasterror;   %#ok
      if fh > 0
        fh = fclose(fh);
      end
      rethrow( err );
    end
  end

% Test to see if there is any text in the figure
  function NoText = FigureHasNoText(p)
    NoText = 0;
    
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    tempht = findobj(p.Results.handle,'type','text','visible','on');
    tempha = findobj(p.Results.handle,'type','axes','visible','on');
    set(0,'showhiddenhandles',hidden);
 
    for kk=tempht.'
      temptext = get(kk,'string');
      if ischar(temptext)
        temptext = mat2cell(temptext,ones(1,size(temptext,1)));
      end
      if isempty( regexp( temptext, '\S', 'once' ));
        tempht = setxor(tempht,kk);
      end
    end
    
    for kk=tempha.'
      if isempty( get(kk,'xticklabel') )
        if isempty( get(kk,'yticklabel') )
          if isempty( get(kk,'zticklabel') )
            tempha = setxor(tempha,kk);
          end
        end
      end
    end
    
    if isempty(tempht) && isempty(tempha)
      % No Text! Why are you using this then?
      warning('matlabfrag:noText',['No text in image. You would be better off ',...
        'using a function like <a href="matlab:web(''http://www.mathworks.com',...
        '/matlabcentral/fileexchange/10889'',''-browser'')">savefig</a>.\n',...
        '.tex file will not be created.']);
      
      % Set up the figure
      OrigUnits = get(p.Results.handle,'units');
      set(p.Results.handle,'units','centimeters');
      Pos = get(p.Results.handle,'position');
      OrigPPos = get(p.Results.handle,{'paperunits','paperposition'});
      set(p.Results.handle,'paperunits','centimeters','paperposition',Pos);
      
      % Test to see if the directory (if specified) exists
      [pathstr,namestr] = fileparts(p.Results.FileName);
      if ~isempty(pathstr)
        if ~exist(['./',pathstr],'dir')
          mkdir(pathstr);
        end
        % Tidy up the FileName
        FileName = [pathstr,filesep,namestr];
      else
        FileName = namestr;
      end
      
      % Print the image
      print(p.Results.handle,'-depsc2',['-',p.Results.renderer],...
        sprintf('-r%i',p.Results.dpi),'-loose',FileName);
      
      % Restore the figure
      set(p.Results.handle,'units',OrigUnits,'paperunits',...
        OrigPPos{1},'paperposition',OrigPPos{2});
      
      NoText = 1;
    end
  end

end % of matlabfrag(FileName,p.Results.handle)

==> Bilder/PilotDataEst_old/preparePlotForExport.m <==
% function preparePlotForExport(graph_type, h_fig, varargin)

% $Id: preparePlotForExport.m 1264 2012-12-04 20:51:53Z mr $
%
% Copyright (c) 2009 Armin C. Schmidt <dunkelschorsch AT googlemail DOT com>
%
% Permission is hereby granted, free of charge, to any person obtaining a copy
% of this software and associated documentation files (the "Software"), to deal
% in the Software without restriction, including without limitation the rights
% to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
% copies of the Software, and to permit persons to whom the Software is
% furnished to do so, subject to the following conditions:
%
% The above copyright notice and this permission notice shall be included in
% all copies or substantial portions of the Software.
%
% THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
% IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
% FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
% AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
% LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
% OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
% THE SOFTWARE.

function preparePlotForExport(graph_type, h_fig, varargin)

% modify a copy, not the original plot
% h_fig = copyobj(h_fig_in, 0);

fig_children = get(h_fig, 'Children');

h_legend = [];
h_axes = [];

h_legend = fig_children(strcmp(get(fig_children, 'Tag'), 'legend'));
h_axes = fig_children(strcmp(get(fig_children, 'Tag'), ''));

num_subfigs = numel(h_axes);
num_legends = numel(h_legend);

p = inputParser();
p.addOptional('PlotAspectRatio', 4/3, @(x) isnumeric(x) && x>0);
p.addOptional('LegendExtraSpace', '0mm');
p.addOptional('LegendFix', false, @islogical);
p.addOptional('LegendKeepPosition', false, @islogical);
p.addOptional('LegendAspectRatio', [8 5 1], @(x) length(x) == 3);
% Bitstream Charter: -0.8em
% EulerVM: +0.2em
% Computer Modern: +0.4em

isposnumber = @(x) isnumeric(x) && x>=1;

if (strcmp(graph_type, 'beamer'))
    p.addOptional('TitleFontSize',   9, isposnumber);
    p.addOptional('LegendFontSize',  7, isposnumber);
    p.addOptional('TickFontSize',    7, isposnumber);
    p.addOptional('LabelFontSize',   9, isposnumber);
    p.addOptional('PlotSizeX',      12, isposnumber);
elseif (strcmp(graph_type, 'twocolumn'))
    p.addOptional('TitleFontSize',  10, isposnumber);
    p.addOptional('LegendFontSize',  9, isposnumber);
    p.addOptional('TickFontSize',    8, isposnumber);
    p.addOptional('LabelFontSize',  10, isposnumber);
    p.addOptional('PlotSizeX',      12, isposnumber);
else
    error('%s?! Gibts nicht ...\n', graph_type);
end

p.parse(varargin{:});

plotAspectRatio    = p.Results.PlotAspectRatio;
titleFontSize      = p.Results.TitleFontSize;
legendFontSize     = p.Results.LegendFontSize;
tickFontSize       = p.Results.TickFontSize;
labelFontSize      = p.Results.LabelFontSize;
plotSizeX          = p.Results.PlotSizeX;
plotSizeY          = plotSizeX / plotAspectRatio;
legendExtraSpace   = p.Results.LegendExtraSpace;
legendFix          = p.Results.LegendFix;
legendAR           = p.Results.LegendAspectRatio;
legendKeepPosition = p.Results.LegendKeepPosition;

if(~strcmp(get(h_fig, 'Userdata'), 'modified'))
    set(h_fig, 'Userdata', 'modified');
    for legend_curr=1:num_legends
        set(h_legend(legend_curr), 'String', strcat(get(h_legend(legend_curr), 'String'), sprintf('\\hspace{%s}', legendExtraSpace) ) );
    end
end

% set all font sizes
for curr_subplot=1:num_subfigs
    set([get(h_axes(curr_subplot), 'XLabel'), get(h_axes(curr_subplot), 'YLabel'), get(h_axes(curr_subplot), 'ZLabel')], 'FontSize', labelFontSize);
    set(h_axes(curr_subplot), 'FontSize', tickFontSize);
    set(get(h_axes(curr_subplot), 'Title'), 'FontSize', titleFontSize);
end

for curr_subplot=1:num_legends
    set(h_legend(curr_subplot), 'FontSize', legendFontSize);
end

% use the latex interpreter everywhere
set(findobj(h_fig, '-property', 'interpreter'), 'interpreter', 'latex');

if(legendFix)
    % nudge the legend text down a little
    cc=findobj(get(h_legend, 'Children'), '-property', 'Position');
    pos=get(cc, 'Position');
    for i=1:length(cc)
        if(~iscell(pos))
            new_pos = pos - [0 .05 0];
        else
            new_pos = pos{i} - [0 .05 0];
        end
        set(cc(i), 'Position', new_pos);
    end
end

% adjust the figure size
set(h_fig, 'units', 'centimeters');
pos = get(h_fig, 'position');
set(h_fig, 'position', [ pos(1:2), plotSizeX, plotSizeY ]);

% Change the size of the legend
for curr_subplot=1:num_legends
    leg_pos = get(h_legend(curr_subplot), 'Position');
    set(h_legend(curr_subplot), 'PlotBoxAspectRatioMode', 'manual');
    newAR = legendAR .* [ leg_pos(3:4) 1 ];
    set(h_legend(curr_subplot), 'PlotBoxAspectRatio', newAR);
    
    if(~legendKeepPosition)
        magic_value__ = 1.27; % here be dragons
        % Change the position of the legend
        distance = 0.5 * (leg_pos(4) - (magic_value__ * leg_pos(3) * newAR(2)/newAR(1)));
        % move up or down
        direction = sign((leg_pos(2) + 0.5 * leg_pos(4)) - 0.5);
        set(h_legend(curr_subplot), 'Position', leg_pos + direction * [0 distance 0 0]);
    end
end

end


==> Bilder/SingleShot/SingleShot.m <==
%              ********************************************
%         ********************************************************
%         *              Molecular Communication                 *
%         *                  Prof.  Schober                      *
%         *                   Vahid Jamali                       *
%         ********************************************************
%% ---------------------------<< INTRODUCTION >>---------------------------

%% --------------------------<< INITIALIZATION >>--------------------------

%%
close all
clear all
clc

%% Plot

savename    = ['SingleShot'];

load SingleShot

% Legend Aspect Ratio
LegAR       = [2.5 1.2 1];
correction_value = [0 -10 -15 +10].';

% Colors:

c_red       = [1   , 0    , 0  ];
c_orange    = [1   , 0.55 , 0  ];
c_green     = [0   , 0.5  , 0  ];
c_blue      = [0   , 0    , 1  ];
c_black     = [0   , 0    , 0  ];
c_purple    = [0.4 , 0    , 0.4];
c_olive     = [0.4 , 0.4  , 0  ];
c_gray      = [0.5 , 0.5  , 0.5];
colors   = {c_blue, c_red, c_green, c_orange, c_purple, c_black, c_gray};

% Line width:

% line_style   = {'-','--','-.',':','o','s','d','h','*','>','<'};
line_style   = {'-','-','-.o',':','--'};
line_width  = 1.5;
markersize = 6;

h = figure;
figure1 = h;
FontSize = 13;

% Create axes


%%
%%%%%%%%%%%%%%%%%%%%%%%%%
set(gcf,'units','normalized','position',[0.1 0.1 0.45 0.5]);
set(gca,'FontSize',FontSize);

X_axis = [-5 110];
Y_axis = [0 1.21];

tx1 = 0;
[Val,Index1] = min(abs(t-tx1));
tx2 = 55;
[Val,Index2] = min(abs(t-tx2));

y_optic = zeros(1,length(t));
y_optic(Index1:Index2)=1;

subplot(2,1,1)
plot(t,y_optic, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{1});

axis([X_axis Y_axis])
%xlabel('Time (minutes)','FontSize',FontSize,'Interpreter','latex')
ylabel('Optical Power (W)','FontSize',FontSize,'Interpreter','latex')
title('\textbf{a)}','FontSize',FontSize,'Interpreter','latex')

text(20,0.65,'LED on','FontSize',FontSize,'Interpreter','latex')
text(75,0.65,'LED off','FontSize',FontSize,'Interpreter','latex')

[figx, figy] = axxy2figxy(gca, [5.8 57.8],[0.5,0.5]);

% Create doublearrow
annotation(figure1,'doublearrow',figx,figy,'Head2Length',6,'Head2Width',6,...
    'Head1Length',6,...
    'Head1Width',6);

[figx, figy] = axxy2figxy(gca, [58 110],[0.5,0.5]);

% Create doublearrow
annotation(figure1,'doublearrow',figx,figy,'Head2Length',6,'Head2Width',6,...
    'Head1Length',6,...
    'Head1Width',6);


subplot(2,1,2)
PLOT1 = plot(t,y*1e6, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{1});
hold
PLOT2 = plot(t,yFit*1e6, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{2});


X_axis = [-5 110];
Y_axis = [1.299 1.701];

axis([X_axis Y_axis])
xlabel('Time (minutes)','FontSize',FontSize,'Interpreter','latex')
ylabel('Chemical Signal (umol/L)','FontSize',FontSize,'Interpreter','latex')
title('\textbf{b)}','FontSize',FontSize,'Interpreter','latex')

legend_text={'Measurement data $c(t)$','Analytical signal $\bar{c}(t)$'};
plot_Legend = [PLOT1,PLOT2];       
lgn = legend(plot_Legend,legend_text,...
    'location','northeast','FontSize',FontSize,'Interpreter','latex');
% set(lgn,'units','normalized','position',[0.06 0.26 0.1 0.1]);


%% ----------------------------<< EPS & TEX >>-----------------------------

% Save the figure to a EPS and a MATLAB file
% if verLessThan('matlab', '7.14.0')
%     preparePlotForExport('twocolumn', h, 'LegendFix', false, 'LegendAspectRatio', LegAR, 'LegendExtraSpace', '-0.5em');
% else
%     preparePlotForExport('twocolumn', h, 'LegendFix', false, 'LegendExtraSpace', '0.5em');
% end
if 1
    matlabfrag(savename);
    correct_boundingbox([], [savename '.eps'], correction_value);
    %saveas(h,[path save_dir savename '.eps'],'psc2');
    %saveas(h,[path save_dir savename '.fig'],'fig');
end;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% END %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

==> Bilder/SingleShot/axxy2figxy.m <==
function varargout = axxy2figxy(varargin)
% axxy2figxy -- Transform point or position from axis to figure coords
% Transforms [axx axy] or [xypos] from axes hAx (data) coords into coords
% wrt GCF for placing annotation objects that use figure coords into data
% space. The annotation objects this can be used for are
%    arrow, doublearrow, textarrow
%    ellipses (coordinates must be transformed to [x, y, width, height])
% Note that line, text, and rectangle anno objects already are placed
% on a plot using axes coordinates and must be located within an axes.
% Usage: Compute a position and apply to an annotation, e.g.,
%   [axx axy] = ginput(2);
%   [figx figy] = axxy2figxy(gca, axx, axy);
%   har = annotation('textarrow',figx,figy);
%   set(har,'String',['(' num2str(axx(2)) ',' num2str(axy(2)) ')'])
% Geoffrey Dutton, 04 May 2006; updated 10 May 2006
%   based on placearrow.m by Graham Reith, 03 May 2006

%% Obtain arguments
% Very limited argument checking is performed.
% Determine if axes handle is specified
if length(varargin{1})== 1 && ishandle(varargin{1}) && strcmp(get(varargin{1},'type'),'axes')	
	hAx = varargin{1};
	varargin = varargin(2:end);
else
	hAx = gca;
end;
% Parse either a position vector or a point location
if length(varargin)==1	% Must be 4 elt POS vector
	pos = varargin{1};
else
	[x,y] = deal(varargin{:});
end


%% Get limits
axun = get(hAx,'Units');
set(hAx,'Units','normalized');  % Need normaized units to do the xform
axpos = get(hAx,'Position');
axlim = axis(hAx);              % Get the axis limits [xlim ylim (zlim)]
axwidth = diff(axlim(1:2));
axheight = diff(axlim(3:4));

%% Transform data
if exist('x','var')     % Transform a and return pair of points
	varargout{1} = (x-axlim(1))*axpos(3)/axwidth + axpos(1);
	varargout{2} = (y-axlim(3))*axpos(4)/axheight + axpos(2);
else                    % Transform and return a position rectangle
	pos(1) = (pos(1)-axlim(1))/axwidth*axpos(3) + axpos(1);
	pos(2) = (pos(2)-axlim(3))/axheight*axpos(4) + axpos(2);
	pos(3) = pos(3)*axpos(3)/axwidth;
	pos(4) = pos(4)*axpos(4)/axheight;
	varargout{1} = pos;
end


%% Restore axes units
set(hAx,'Units',axun)

==> Bilder/SingleShot/correct_boundingbox.m <==
function result = correct_boundingbox(Pathname, FileName, correction_value)
% This function modifies the bounding box of an eps file.
% Input:
% Pathname :        Path to the eps file
% FileName :        File name of the eps file
% correction_value: Values to be added to the current bounding box values
%     first 2: lower left corner
%     last  2: upper-right corner
%     unit   : post script points = 1/72 inch
%     [xll yll xur yur]
%     yll = -7 ==> lower bounding box
%     xur = -15 ==> tighter bounding box at the right side
%     e.g. correction_value = [0 -10 -15 -3].';
% (c) by Michael Ruder, LMK December 2010

%% Program
%% Corrects the bounding box

if FileName == 0
  result = false;
else
  source   = [Pathname FileName];
  tempfile = [Pathname FileName(1:end-4) '_new' FileName(end-3:end)];
  fid  = fopen(source);
  fidw = fopen(tempfile, 'w');
  if fid<0
    result = false;
    return;
    %error('Could not open file!');
  end
  tline = fgets(fid);
  while ischar(tline)
    if strncmp('%%BoundingBox:', tline, 14)
      display('Found BoundingBox:');
      display(tline(15:end));
      bb_String = tline(15:end);
      A = sscanf(bb_String, '%d');
      if size(A,1) == 4 % we got 4 different intergers
        A_new = A + correction_value;
        tline = sprintf('%%%%BoundingBox:   %d   %d   %d   %d\r\n', A_new(1), A_new(2), A_new(3), A_new(4));
      end
    end
    fwrite(fidw, tline, 'char');
    tline = fgets(fid);
  end
fclose(fid);
fclose(fidw);
movefile(source, [source '.old']);
movefile(tempfile, source);
result = true;
end

==> Bilder/SingleShot/matlabfrag.m <==
% function matlabfrag(FileName,OPTIONS)
%  Exports a matlab figure to an .eps file and a .tex file for use with
%  psfrag in LaTeX.  It provides similar functionality to Laprint, but
%  with an emphasis on making it more WYSIWYG, and respecting the handle
%  options for any given text, such as fontsize, fontweight, fontangle,
%  etc.
%
%  .tex file entries can be overridden by placing a string in the
%  'UserData' field of the text handle, prefixed by 'matlabfrag:'.
%
%  For use in pdflatex, I recommend the pstool package.
%
% INPUTS
%  FileName (Required) - A string containting the name of the output files.
%  OPTIONS (Optional) - additional options are added in 'key' and 'value'
%                       pairs
%    Key           |   Value
%    ----------------------------------------------------------------------
%    'handle'      | Figure to create the .eps and .tex files from.
%                  |  default is gcf (current figure handle)
%    'epspad'      | [Left,Bottom,Right,Top] - Pad the eps figure by
%                  |  the number of points in the input vector. Default
%                  |  is [0,0,0,0].
%    'renderer'    | ['painters','opengl','zbuffer'] - The renderer used
%                  |  to generate the figure. The default is 'painters'.
%                  |  If you have manually specified the renderer,
%                  |  matlabfrag will use this value.
%    'dpi'         | DPI to print the images at. Default is 300 for OpenGL
%                  |  or Z-Buffer images, and 3200 for painters images.
%
% EXAMPLE
% plot(1:10,rand(1,10));
% set(gca,'FontSize',8);
% title('badness $\phi$','interpreter','latex','fontweight','bold');
% xlabel('1 to 10','userdata','matlabfrag:\macro');
% ylabel('random','fontsize',14);
% matlabfrag('RandPlot','epspad',[5,0,0,0]);
%
% v0.6.16 04-Apr-2010
%
% Please report bugs to <a href="mailto:zebb.prime+matlabfrag@gmail.com">zebb.prime+matlabfrag@gmail.com</a>
%
% Available on the <a href="matlab:web('http://www.mathworks.com/matlabcentral/fileexchange/21286','-browser')">Matlab File Exchange</a>

function matlabfrag(FileName,varargin)

% Matlab version check
v = version;
v = regexp(v,'(\d+)\.(\d+)\.\d+\.\d+','tokens');
v = str2double(v{1});
if v(1) < 7
  error('matlabfrag:oldMatlab','Matlabfrag requires Matlab r2007a or newer to run');
elseif v(1) == 7
  if v(2) < 4
    error('matlabfrag:oldMatlab','Matlabfrag requires Matlab r2007a or newer to run');
  end
end

% Version information is taken from the above help information
HelpText = help('matlabfrag');
LatestVersion = regexp(HelpText,'(v[\d\.]+\w*?) ([\d]+\-[\w]+\-[\d]+)','tokens');
LatestVersion = LatestVersion{1};
Version = LatestVersion{1};
VersionDate = LatestVersion{2};
TEXHDR = sprintf('%% Generated using matlabfrag\n%% Version: %s\n%% Version Date: %s\n%% Author: Zebb Prime',...
  Version,VersionDate);

% Global macros
REPLACEMENT_FORMAT = '%03d';
USERDATA_PREFIX = 'matlabfrag:';
NEGXTICK_COMMAND = 'matlabfragNegXTick';
ACTION_FUNC_NAME = @(x) sprintf('f%i',x);
ACTION_DESC_NAME = @(x) sprintf('d%i',x);

% Debug macro levels
KEEP_TEMPFILE = 1;
SHOW_OPTIONS = 1;
PAUSE_BEFORE_PRINT = 2;
PAUSE_AFTER_PRINT = 2;
STEP_THROUGH_ACTIONS = 3;

p = inputParser;
p.FunctionName = 'matlabfrag';

p.addRequired('FileName', @(x) ischar(x) );
p.addParamValue('handle', gcf, @(x) ishandle(x) && strcmpi(get(x,'Type'),'figure') );
p.addParamValue('epspad', [0,0,0,0], @(x) isnumeric(x) && (all(size(x) == [1 4])) );
p.addParamValue('renderer', 'painters', ...
  @(x) any( strcmpi(x,{'painters','opengl','zbuffer'}) ) );
p.addParamValue('dpi', 300, @(x) isnumeric(x) );
p.addParamValue('debuglvl',0, @(x) isnumeric(x) && x>=0);
p.parse(FileName,varargin{:});

if p.Results.debuglvl >= SHOW_OPTIONS
  fprintf(1,'OPTION: FileName = %s\n',p.Results.FileName);
  fprintf(1,'OPTION: handle = %f\n',p.Results.handle);
  fprintf(1,'OPTION: epspad = [%i %i %i %i]\n',p.Results.epspad);
  fprintf(1,'OPTION: renderer = %s\n',p.Results.renderer);
  fprintf(1,'OPTION: dpi = %i\n',p.Results.dpi);
  fprintf(1,'OPTION: debuglvl = %i\n',p.Results.debuglvl);
  fprintf(1,'OPTION: Parameters using their defaults:');
  fprintf(1,' %s',p.UsingDefaults{:});
  fprintf(1,'\n');
end

if FigureHasNoText(p)
  return;
end

% Create Action and UndoAction structures, and initialise the length field
% to 0.
Actions.length = 0;
UndoActions.length = 0;
StringCounter = 0;

% PsfragCmds are currently in the order:
% {LatexString, ReplacementString, Alignment, TextSize, Colour,
%   FontAngle (1-italic,0-normal), FontWeight (1-bold,0-normal),
%   FixedWidth (1-true,0-false), LabelType }
PsfragCmds = {};

% Before doing anthing to the figure, make sure it is fully drawn
drawnow;

% Set up the page size to be printed
Units = get(p.Results.handle,'Units');
set(p.Results.handle,'Units','centimeters');
Pos = get(p.Results.handle,'Position');
set(p.Results.handle,'Units',Units);
SetUnsetProperties('PaperUnits to cm, PaperPos to Pos',p.Results.handle,...
  'PaperUnits','centimeters','PaperPosition',Pos);

% Process the picture
ProcessFigure(p.Results.handle);

% Apply the actions resulting from the processing
if p.Results.debuglvl >= STEP_THROUGH_ACTIONS
  disp('STEPPING: Starting to apply actions');
  for ii=1:Actions.length
    fprintf(1,'STEPPING: Press space to apply: %s\n',Actions.( ACTION_DESC_NAME(ii) ));
    pause;
    Actions.( ACTION_FUNC_NAME(ii) )();
  end
  disp('STEPPING: Finished applying actions');
else
  for ii=1:Actions.length
    Actions.( ACTION_FUNC_NAME(ii) )();
  end
end

if p.Results.debuglvl >= PAUSE_BEFORE_PRINT
  disp('PAUSING: Paused before printing');
  pause;
end

% Test to see if the directory (if specified) exists
[pathstr,namestr] = fileparts(FileName);
if ~isempty(pathstr)
  if ~exist(['./',pathstr],'dir')
    mkdir(pathstr);
  end
  % Tidy up the FileName
  FileName = [pathstr,filesep,namestr];
else
  FileName = namestr;
end

dpiswitch = ['-r',num2str( round( p.Results.dpi ) )];
% Unless over-ridden, check to see if 'renderermode' is 'manual'
renderer = lower( p.Results.renderer );
if any( strcmpi(p.UsingDefaults,'renderer') )
  if strcmpi(get(p.Results.handle,'renderermode'),'manual')
    renderer = lower( get(p.Results.handle,'renderer') );
    if p.Results.debuglvl >= SHOW_OPTIONS
      fprintf(1,['OPTION: Renderer being overridden by manual renderermode.\n',...
        '        It is now %s.\n'],renderer);
    end
  end
end

if strcmpi(renderer,'painters')
  % If using default dpi
  if any( strcmpi(p.UsingDefaults,'dpi') )
    current_dpi = 3200;
  else
    current_dpi = p.Results.dpi;
  end
    
  % Test to see whether the DPI is too high or not.
  temp_units = get(p.Results.handle,'units');
  set(p.Results.handle,'units','inches');
  temp_pos = get(p.Results.handle,'position');
  set(p.Results.handle,'units',temp_units);
  
  if temp_pos(3) * current_dpi > 32000
    old_dpi = current_dpi;
    current_dpi = 100*floor((30000 / temp_pos(3))/100);
    warning('matlabfrag:ImageTooWide',...
      ['Figure width is too large for %i DPI. Reducing\n',...
      'it to %i DPI.'],old_dpi,current_dpi);
  end
  
  if temp_pos(4) * current_dpi > 32000
    old_dpi = current_dpi;
    current_dpi = 100*floor((30000 / temp_pos(4))/100);
    warning('matlabfrag:defaultDPI:ImageTooHigh',...
      ['Figure height is too large for %i DPI. Reducing\n',...
      'it to %i DPI.'],old_dpi,current_dpi);
  end
  
  dpiswitch = sprintf('-r%i',current_dpi);
  clear temp_units temp_pos current_dpi old_dpi

  % Export the image to an eps file
  drawnow;
  print(p.Results.handle,'-depsc2','-loose',dpiswitch,'-painters',FileName);
  FileWait( [FileName,'.eps'] );
else
  % If using the opengl or zbuffer renderer
  EpsCombine(p.Results.handle,renderer,FileName,dpiswitch,...
    p.Results.debuglvl>=KEEP_TEMPFILE)
end

if p.Results.debuglvl >= PAUSE_AFTER_PRINT
  disp('PAUSING: Paused after printing');
  pause;
end

% Pad the eps if requested
if any( p.Results.epspad )
  fh = fopen([FileName,'.eps'],'r');
  epsfile = fread(fh,inf,'uint8=>char').';
  fclose(fh);
  bb = regexpi(epsfile,'\%\%BoundingBox:\s+(-*\d+)\s+(-*\d+)\s+(-*\d+)\s+(-*\d+)','tokens');
  bb = str2double(bb{1});
  epsfile = regexprep(epsfile,sprintf('%i(\\s+)%i(\\s+)%i(\\s+)%i',bb),...
    sprintf('%i$1%i$2%i$3%i',bb+round(p.Results.epspad.*[-1,-1,1,1])));
  fh = fopen([FileName,'.eps'],'w');
  fwrite(fh,epsfile);
  fclose(fh);
end

% Apply the undo action to restore the image to how
%  was originally
if p.Results.debuglvl >= STEP_THROUGH_ACTIONS
  disp('Starting to apply undo actions');
  for ii=UndoActions.length:-1:1
    fprintf(1,'Press space to unapply: %s\n',UndoActions.( ACTION_DESC_NAME(ii) ));
    pause;
    UndoActions.( ACTION_FUNC_NAME(ii) )();
  end
  disp('Finished applying undo actions');
else
  for ii=UndoActions.length:-1:1
    UndoActions.( ACTION_FUNC_NAME(ii) )();
  end
end

% Flush all drawing operations
drawnow;

% Sort by text size first
[Y,I] = sortrows( cell2mat( PsfragCmds(:,4) ) ); %#ok<*ASGLU> Required for backward compatibility
PsfragCmds = PsfragCmds(I,:);
% Now sort by colour
[Y,I] = sortrows( cell2mat( PsfragCmds(:,5) ), [3 2 1] );
PsfragCmds = PsfragCmds(I,:);
% Now sort by font angle
[Y,I] = sortrows( cell2mat( PsfragCmds(:,6) ) );
PsfragCmds = PsfragCmds(I,:);
% Now sort by font weight
[Y,I] = sortrows( cell2mat( PsfragCmds(:,7) ) );   
PsfragCmds = PsfragCmds(I,:);
% Now sort by whether it is 'fixed width'
[Y,I] = sortrows( cell2mat( PsfragCmds(:,8) ) );
PsfragCmds = PsfragCmds(I,:);
% Now sort by label type
[Y,I] = sortrows( PsfragCmds(:,9) );
PsfragCmds = PsfragCmds(I,:);
clear Y

% Finally write the latex-file
try
  fid = fopen([FileName,'.tex'],'w');
  fwrite(fid,TEXHDR);
  
  writeOutNegXTick = @() fprintf(fid,'\n%%\n\\def\\%s{\\mathord{\\makebox[0pt][r]{$-$}}}',NEGXTICK_COMMAND);
  
  FontStylePrefix = 'matlabtext';
  FontStyleId = double('A')-1;
  NewFontStyle = 1;
  CurrentColour = [0 0 0];
  CurrentFontSize = 0;
  CurrentWeight = 0;
  CurrentAngle = 0;
  CurrentlyFixedWidth = 0;
  CurrentType = PsfragCmds{1,9};
  
  fprintf(fid,'\n%%\n%%%% <%s>',CurrentType);
  if strcmpi(CurrentType,'xtick')
    writeOutNegXTick();
  end
  for ii=1:size(PsfragCmds,1)
    % Test to see if the font size has changed
    if ~(CurrentFontSize == PsfragCmds{ii,4})
      CurrentFontSize = PsfragCmds{ii,4};
      NewFontStyle = 1;
    end
    % Test to see if the colour has changed
    if ~all(CurrentColour == PsfragCmds{ii,5})
      CurrentColour = PsfragCmds{ii,5};
      NewFontStyle = 1;
    end
    % Test to see fi the font angle has changed
    if ~(CurrentAngle == PsfragCmds{ii,6})
      CurrentAngle = PsfragCmds{ii,6};
      NewFontStyle = 1;
    end
    % Test to see if the font weight has changed
    if ~(CurrentWeight == PsfragCmds{ii,7})
      CurrentWeight = PsfragCmds{ii,7};
      NewFontStyle = 1;
    end
    % Test to see if 'fixedwidth' has changed
    if ~(CurrentlyFixedWidth == PsfragCmds{ii,8})
      CurrentlyFixedWidth = PsfragCmds{ii,8};
      NewFontStyle = 1;
    end
    % Test to see if 'type' has changed
    if ~strcmpi(CurrentType,PsfragCmds{ii,9})
      fprintf(fid,'\n%%\n%%%% </%s>',CurrentType);
      CurrentType = PsfragCmds{ii,9};
      fprintf(fid,'\n%%\n%%%% <%s>',CurrentType);
      if strcmpi(CurrentType,'xtick')
        writeOutNegXTick();
      end
      if ~NewFontStyle
        fprintf(fid,'\n%%');
      end
    end
    if NewFontStyle
      FontStyleId = FontStyleId + 1;
      if CurrentAngle; Angle = '\itshape';
      else Angle = ''; end;
      if CurrentWeight; Weight = '\bfseries\boldmath';
      else Weight = ''; end;
      if CurrentlyFixedWidth; Fixed = '\ttfamily';
      else Fixed = ''; end;
      fprintf(fid,['\n%%\n\\providecommand\\%s%s{\\color[rgb]{%.3f,%.3f,'...
        '%.3f}\\fontsize{%d}{%d}%s%s%s\\selectfont\\strut}%%'],FontStylePrefix,...
        char(FontStyleId),CurrentColour(1),CurrentColour(2),...
        CurrentColour(3),CurrentFontSize,CurrentFontSize,Angle,Weight,Fixed);
      NewFontStyle = 0;
    end
    fprintf(fid,'\n\\psfrag{%s}',PsfragCmds{ii,2});
    % Only put in positioning information if it is not [bl] aligned
    if ~strcmp(PsfragCmds{ii,3},'bl') || ~strcmp(PsfragCmds{ii,3},'lb')
      fprintf(fid,'[%s][%s]',PsfragCmds{ii,3},PsfragCmds{ii,3});
    end
    fprintf(fid,'{\\%s%s %s}%%',FontStylePrefix,...
      char(FontStyleId),RemoveSpaces(PsfragCmds{ii,1}));
  end
  fprintf(fid,'\n%%\n%%%% </%s>',CurrentType);
  
  fclose(fid);
  
catch                %#ok -- needed for r2007a support
  err = lasterror;   %#ok
  if fid > 0
    fclose(fid);
  end
  err.stack.line
  rethrow( err );
end
% All done! Below are the sub-functions

% Find all of the 'text' and 'axes' objects in the
% figure and dispatch the processing of them
  function ProcessFigure(parent)
    
    % Show all of the hidden handles
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    
    % Get all text and axes handles
    axeshandles = findobj(parent,'Type','axes');
    texthandles = findobj(parent,'Type','text');
    
    % Hide all of the hidden handles again
    set(0,'showhiddenhandles',hidden);
    
    % Get the position of all the text objects
    textpos = GetTextPos(texthandles);
    
    % Freeze all axes, and process ticks.
    for jj=1:length(axeshandles)
      ProcessTicks(axeshandles(jj));
    end
    
    % Process all text.
    for jj=1:length(texthandles)
      ProcessText(texthandles(jj),textpos{jj});
    end
  end

% Get all fo the text object's positions.
  function TextPos = GetTextPos(texthandles)
    TextPos = cell(1,length(texthandles));
    for jj=1:length(texthandles)
      TextPos{jj} = get(texthandles(jj),'position');
      AddUndoAction('Reset text posision', @() set(texthandles(jj),'position', TextPos{jj} ));
    end
  end

% Process a text handle, extracting the appropriate data
%  and creating 'action' functions
  function ProcessText(handle,Pos)
    % Get some of the text properties.
    String = get(handle,'string');
    UserData = get(handle,'UserData');
    UserString = {};
    % Test to see if the text is visible. If not, return.
    if strcmpi(get(handle,'visible'),'off'); return; end;
    % Process the strings alignment options
    [halign,valign] = GetAlignment(handle);
    % Test to see if UserData is valid.
    if ischar(UserData)
      if ~isempty(sscanf(UserData,'%s'))
        UserString = regexp(UserData,[USERDATA_PREFIX,'(.*)'],'tokens');
      end
    end
    % Test for multiline strings (using cells).
    if iscell(String)
      % Error checking. Luckily Matlab is fairly nice with the way it
      % treats its strings in figures.
      assert( size(String,2) == 1 && iscellstr(String),...
        'matlabfrag:WeirdError',['Weird ''String'' formatting.\n',...
        'Please email the author, as this error should not occur.']);
      % If the cell only has 1 element, then do nothing.
      if size(String,1)==1
        String = String{:};
      else
        temp = sprintf('\\begin{tabular}{@{}%c@{}}%s',halign,String{1});
        for jj=2:length(String)
          temp = sprintf('%s\\\\%s',temp,String{jj});
        end
        String = sprintf('%s\\end{tabular}',temp);
      end
    end
    % Test for multiline strings using matrices
    if size(String,1) > 1
      temp = sprintf('\\begin{tabular}{@{}%c@{}}%s',halign,...
        regexprep(String(1,:),' ','~'));
      for jj=2:size(String,1)
        temp = sprintf('%s\\\\%s',temp,...
          regexprep(String(jj,:),' ','~'));
      end
      String = sprintf('%s\\end{tabular}',temp);
    end
    % If there is no text, return.
    if isempty(sscanf(String,'%s')) && isempty(UserString); return; end;
    % Retrieve the common options
    [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle);
    % Assign a replacement action for the string
    CurrentReplacement = ReplacementString();
    SetUnsetProperties('Replacing text string',handle,'String',CurrentReplacement);
    % Check for a 'UserData' property, which replaces the string with latex
    if ~isempty(UserString)
      String = cell2mat(UserString{:});
    end
    % Replacement action for the interpreter
    if ~strcmpi(get(handle,'interpreter'),'none')
      SetUnsetProperties('Text Interpreter to none',handle,'interpreter','none');
    end
    % Make sure the final position is the same as the original one
    AddAction('Reset text Pos', @() set(handle,'position',Pos) );
    
    % Get the text colour
    Colour = get(handle,'color');
    % Finally create the replacement command
    AddPsfragCommand(String,CurrentReplacement,[valign,halign],...
      FontSize,Colour,FontAngle,FontWeight,FixedWidth,'text');
  end

% Processes the position, position mode and 'ticks' of an axis, then returns.
%  Don't do anything if it is a legend
  function ProcessTicks(handle)
    % Return if nothing to do.
    if strcmpi(get(handle,'visible'),'off'); return; end;
    % If legend, freeze the axes and return.
    if strcmpi(get(handle,'tag'),'legend');
      SetUnsetProperties('Legend Pos to current Pos',...
        handle,'Position', get(handle,'Position') );
      return;
    end;
    % Make sure figure doesn't resize itself while we are messing with it.
    for jj=['x' 'y' 'z']
      AutoTickLabel.(jj) = strcmpi(get(handle,[jj,'ticklabelmode']),'auto');
    end
    SetUnsetProperties('TickModes to manual',handle,...
      'xlimmode','manual','ylimmode','manual','zlimmode','manual',...
      'xtickmode','manual','ytickmode','manual','ztickmode','manual',...
      'xticklabelmode','manual','yticklabelmode','manual','zticklabelmode','manual');
    SetUnsetProperties('Fix Axes Pos',handle,'position', get(handle,'position') );
    try
      hlist = get(handle,'ScribeLegendListeners');
      SetUnsetProperties('Disable legend fontname listener',hlist.fontname,'enabled','off');
    catch                 %#ok -- required for r2007a support
      err = lasterror;    %#ok
      if ~isempty(regexpi(err.message,'''enabled'''))
        error('matlabfrag:legendlistener',...
          ['Oops, it looks like Matlab has changed the way it does legend\n',...
          'callbacks. Please let me know if you see this via ',...
          '<a href="mailto:zebb.prime+matlabfrag@gmail.com?subject=',...
          'Matlabfrag:ScribeLegendListener_error">email</a>']);
      end
    end
    % Extract common options.
    [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle);
    SetUnsetProperties('Axes font to fixed-width',handle,'FontName','fixedwidth');
    FontName = 'fixedwidth';
    % Loop through all axes
    for jj = ['x' 'y' 'z']
      ticklabels = get(handle,[jj,'ticklabel']);
      ticks = get(handle,[jj,'tick']);
      lims = get(handle,[jj,'lim']);
      % If there are no ticks, skip to the next axis
      if isempty(ticks)
        continue;
      end
      % Trim the ticks (if they lay outside lims)
      if AutoTickLabel.(jj)
        ticks = ticks( ticks >= lims(1) );
        ticks = ticks( ticks <= lims(2) );
        SetUnsetProperties('Trimming tick labels',handle,[jj,'tick'],ticks);
      end
      set(handle,[jj,'tickmode'],'manual',[jj,'ticklabelmode'],'manual');
      if ~isempty(ticklabels)
        tickcolour = get(handle,[jj,'color']);
        
        % Test to see if it is on a logarithmic scale
        if strcmpi(get(handle,[jj,'scale']),'log') && AutoTickLabel.(jj)
          % And all of the values are integers
          ticklabelcell = mat2cell(ticklabels,ones(1,size(ticklabels,1)),size(ticklabels,2));
          if all(~isnan(str2double(ticklabelcell)))
            % If so, make the labels read 10^<TickLabel>
            ticklabels = cellfun(@(x) ['$10^{',RemoveSpaces(x),'}$'],...
              ticklabelcell,'uniformoutput',0);
          end
          
          % Test to see if there is a common factor
        elseif strcmpi(get(handle,[jj,'scale']),'linear') && AutoTickLabel.(jj)
          for kk=1:size(ticklabels,1)
            % Find the first non-NaN ratio between tick labels and tick
            % values
            scale = ticks(kk)/str2double(ticklabels(kk,:));
            if ~isnan(scale); break; end;
          end
          
          % If the scale is not 1, then we need to place a marker near the
          % axis
          if abs(scale-1) > 1e-3
            scale = log10(scale);
            % Make sure it is an integer.
            assert( abs(scale-round(scale))<1e-2, 'matlabfrag:AxesScaling:NonInteger',...
              ['Non integer axes scaling.  This is most likely a bug in matlabfrag.\n',...
              'Please let me know the ytick and yticklabel values for this plot.']);
            LatexScale = ['$\times10^{',num2str(round(scale)),'}$'];
            % Test to see if this is a 3D or 2D plot
            if isempty(get(handle,'zticklabel')) &&...
                all( get(handle,'view') == [0 90] )
              
              %2D Plot... fairly easy.
              % Common required data...
              Xlims = get(handle,'xlim');
              Ylims = get(handle,'ylim');
              XAlignment = get(handle,'XAxisLocation');
              YAlignment = get(handle,'YAxisLocation');
              % 2D plot, so only x and y...
              CurrentReplacement = ReplacementString();
              
              % X axis scale
              if strcmpi(jj,'x')
                if strcmpi(XAlignment,'bottom');
                  ht = text(Xlims(2),Ylims(1),CurrentReplacement,...
                    'fontsize',FontSize,'fontname',FontName,...
                    'HorizontalAlignment','center','VerticalAlignment','top',...
                    'parent',handle);
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)-1.0*extent(4) position(3)]);
                  Alignment = 'tc';
                else
                  ht = text(Xlims(2),Ylims(2),CurrentReplacement,...
                    'fontsize',FontSize,'fontname',FontName,...
                    'HorizontalAlignment','center','VerticalAlignment','bottom',...
                    'parent',handle);
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)+1.0*extent(4) position(3)]);
                  Alignment = 'bc';
                end
                
                % Y axis scale
              else
                if strcmpi(XAlignment,'bottom')
                  if strcmpi(YAlignment,'left')
                    ht = text(Xlims(1),Ylims(2),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','bottom',...
                      'parent',handle);
                  else
                    ht = text(Xlims(2),Ylims(2),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','bottom',...
                      'parent',handle);
                  end
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)+0.5*extent(4) position(3)]);
                  Alignment = 'bc';
                else
                  if strcmpi(YAlignment,'left')
                    ht = text(Xlims(1),Ylims(1),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','top',...
                      'parent',handle);
                  else
                    ht = text(Xlims(2),Ylims(1),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','top',...
                      'parent',handle);
                  end
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)-0.5*extent(4) position(3)]);
                  Alignment = 'tc';
                end
              end
              
              % Create the replacement command
              AddPsfragCommand(LatexScale,CurrentReplacement,Alignment,FontSize,...
                tickcolour,FontAngle,FontWeight,FixedWidth,[jj,'scale']);
              % Delete the label
              AddUndoAction('Delete axis scale', @() delete(ht) );
            else
              % Why is this so hard?
              warning('matlabfrag:scaled3Daxis',...
                ['It looks like your %s axis is scaled on a 3D plot. Unfortunately\n',...
                'these are very hard to handle, so there may be a problem with\n',...
                'its placement. If you know of a better algorithm for placing it,\n',...
                'please let me know at zebb.prime+matlabfrag@gmail.com',...
                ],jj);
              % :-(
              CurrentReplacement = ReplacementString();
              Xlim = get(handle,'xlim');
              Ylim = get(handle,'ylim');
              Zlim = get(handle,'zlim');
              axlen = @(x) x(2)-x(1);
              switch lower( jj )
                case 'x'
                  ht = text(Xlim(1)+0.6*axlen(Xlim),...
                    Ylim(1)-0.3*axlen(Ylim),...
                    Zlim(1),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'parent',handle);
                  Alignment = 'bl';
                case 'y'
                  ht = text(Xlim(1)-0.3*axlen(Xlim),...
                    Ylim(1)+0.6*axlen(Ylim),...
                    Zlim(1),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'horizontalalignment',...
                    'right','parent',handle);
                  Alignment = 'br';
                case 'z'
                  ht = text(Xlim(1),Ylim(2),Zlim(2)+0.2*axlen(Zlim),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'horizontalalignment',...
                    'right','parent',handle);
                  Alignment = 'br';
                otherwise
                  error('matlabfrag:wtf',['Bad axis; this error shouldn''t happen.\n',...
                    'please report it as a bug.']);
              end
              % Create the replacement command
              AddPsfragCommand(LatexScale,CurrentReplacement,Alignment,FontSize,...
                tickcolour,FontAngle,FontWeight,FixedWidth,[jj,'scale']);
              % Delete the label
              AddUndoAction('DeleteAxesScale', @() delete(ht) );
            end
          end
        end
        
        % Test whether all of the ticks are numbers, if so wrap them in $
        if ~iscell(ticklabels)
          ticklabels = mat2cell(ticklabels,ones(1,size(ticklabels,1)),size(ticklabels,2));
        end
        TicksAreNumbers = 1;
        for kk=1:size(ticklabels,1)
          if isempty(ticklabels{kk,:})
            continue;
          end
          if isnan(str2double(ticklabels{kk,:}))
            TicksAreNumbers = 0;
            break;
          end
        end
        if TicksAreNumbers
          if strcmpi(jj,'x')
            for kk=1:size(ticklabels)
              if isempty(ticklabels{kk,:})
                continue;
              end
              ticklabels{kk,:} = ['$',...
              RemoveSpaces( regexprep(ticklabels{kk,:},'-',['\\',NEGXTICK_COMMAND,' ']) ),...
              '$'];
            end
          else
            for kk=1:size(ticklabels)
              if isempty(ticklabels{kk,:})
                continue;
              end
              ticklabels{kk,:} = ['$',RemoveSpaces(ticklabels{kk,:}),'$'];
            end
          end
        end
        clear TicksAreNumbers
        
        tickreplacements = cell(1,size(ticklabels,1));
        % Process the X and Y tick alignment
        if ~strcmpi(jj,'z')
          switch get(handle,[jj,'axislocation'])
            case 'left'
              tickalignment = 'rc';
            case 'right'
              tickalignment = 'lc';
            case 'bottom'
              tickalignment = 'ct';
            case 'top'
              tickalignment = 'cb';
            otherwise
              tickalignment = 'cr';
              warning('matlabfrag:UnknownAxisLocation',...
                'Unknown axis location defaulting to ''cr''');
          end
        else
        % Fixed Z tick alignment
          tickalignment = 'cr';
        end
        
        % Now process the actual tick labels themselves...
        for kk=1:size(ticklabels,1)
          if isempty( ticklabels{kk,:} )
            tickreplacements{kk} = '';
            continue;
          end
          tickreplacements{kk} = ReplacementString();
          AddPsfragCommand(ticklabels{kk,:},tickreplacements{kk},...
            tickalignment,FontSize,tickcolour,FontAngle,FontWeight,...
            FixedWidth,[jj,'tick']);
        end
        % Now add the replacement action...
        SetUnsetProperties('Tick replacement',handle,[jj,'ticklabel'],tickreplacements);
      end
    end
  end    % of ProcessTicks

% Get the next replacement string
  function CurrentReplacement = ReplacementString()
    CurrentReplacement = sprintf(REPLACEMENT_FORMAT,StringCounter);
    StringCounter = StringCounter+1;
  end

% Extract and process the options that are common to text labels as
% well as axes ticks
  function [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle)
    % First get the fontsize (making sure it is in points)
    temp_prop = get(handle,'FontUnits');
    if ~strcmpi(temp_prop,'points')
      SetUnsetProperties('FontUnits to points',handle,'FontUnits','points');
    end
    FontSize = get(handle,'FontSize');
% %     SetUnsetProperties('FontSize to 10',handle,'Fontsize',10);
    % Now get the font angle (read - italics)
    switch get(handle,'FontAngle')
      case 'normal'
        FontAngle = 0;
      case 'italic'
        FontAngle = 1;
      case 'oblique'
        warning('matlabfrag:ObliqueFont',...
          'Nobody in their right mind uses Oblique font. Defaulting to italic.');
        FontAngle = 1;
      otherwise
        warning('matlabfrag:UnknownFontType',...
          'Unknown FontAngle for the string "%s"',get(handle,'String'));
        FontAngle = 0;
    end
% %     if FontAngle
% %       SetUnsetProperties('FontAngle to normal',handle,'FontAngle','normal');
% %     end
    % Now get the FontWeight (read - bold)
    switch get(handle,'FontWeight')
      case 'light'
        warning('matlabfrag:LightFontNotSupported',...
          'Light FontWeight does not really translate to LaTeX... Defaulting to normal.');
        FontWeight = 0;
      case 'normal'
        FontWeight = 0;
      case 'demi'
        warning('matlabfrag:DemiFontNotSupported',...
          'Demi FontWeight does not really translate to LaTeX... Defaulting to normal.');
        FontWeight = 0;
      case 'bold'
        FontWeight = 1;
      otherwise
        warning('matlabfrag:UnknownFontWeight',...
          'Unknown FontWeight for the string %s',get(handle,'String'));
    end
% %     if FontWeight
% %       SetUnsetProperties('FontWeight to normal',handle,'FontWeight','normal');
% %     end
    % Test to see if the font is 'fixed width'
    if strcmpi(get(handle,'FontName'),'FixedWidth')
      FixedWidth = 1;
    else
      FixedWidth = 0;
    end
% %     if ~FixedWidth
% %       SetUnsetProperties('Set text to FixedWidth',handle,'FontName','fixed-width');
% %     end
  end

% Adds a PsFrag command to the cell. This is a function to ensure allow a
%  standard calling convention to be established.
  function AddPsfragCommand(LatexString,ReplacementString,Alignment,...
      FontSize,Colour,FontAngle,FontWeight,FixedWidth,Type)
    PsfragCmds(size(PsfragCmds,1)+1,:) = {LatexString,ReplacementString,...
      Alignment,FontSize,Colour,FontAngle,FontWeight,FixedWidth,Type};
  end

% Set and then unset some handle properties using 'Actions' and
% 'UndoActions'
  function SetUnsetProperties(description,handle,varargin)
    Props = varargin(1:2:end);
    PropVals = varargin(2:2:end);
    TempPropVals = get(handle,Props);
    AddAction(description, @() set(handle,Props,PropVals) );
    AddUndoAction(description, @() set(handle,Props,TempPropVals) );
  end

% Add an 'action' function to the list of actions to perform before the
%  image is saved.
  function AddAction(description,action)
    Actions.length = Actions.length + 1;
    Actions.( ACTION_FUNC_NAME( Actions.length ) ) = action;
    Actions.( ACTION_DESC_NAME( Actions.length ) ) = description;
  end

% Adds an 'undo-action' function to the list... these get processed after
%  the image has been saved, to restore the screen state.
  function AddUndoAction(description,action)
    UndoActions.length = UndoActions.length + 1;
    UndoActions.( ACTION_FUNC_NAME( UndoActions.length ) ) = action;
    UndoActions.( ACTION_DESC_NAME( UndoActions.length ) ) = description;
  end

% Remove leading and trailing edge white spaces
% from any string.
  function cropped_string = RemoveSpaces(string)
    if iscell(string)
      string = string{:};
    end
    if isempty( string )
      cropped_string = string;
      return;
    end
    if all( string == ' ' )
      cropped_string = '';
      return;
    end
    I = regexp(string,'[^\s]');
    cropped_string = string(I(1):I(end));
    if cropped_string(end) == '\'
      cropped_string = [ cropped_string, ' ' ];
    end
  end

  function [halign,valign] = GetAlignment(handle)
    HAlign = get(handle,'HorizontalAlignment');
    switch HAlign
      case 'left'
        halign = 'l';
      case 'right'
        halign = 'r';
      case 'center'
        halign = 'c';
      otherwise
        warning('matlabfrag:UnknownHorizAlign',...
          'Unknown text horizontal alignment for "%s", defaulting to left',string);
        halign = 'l';
    end
    VAlign = get(handle,'VerticalAlignment');
    switch VAlign
      case {'baseline','bottom','base'}
        valign = 'b';
      case {'top','cap'}
        valign = 't';
      case {'middle'}
        valign = 'c';
      otherwise
        warning('matlabfrag:UnknownVertAlign',...
          'Unknown text vertical alignment for "%s", defaulting to bottom',string);
        valign = 'l';
    end
  end

% Busy waits for a file to finish being created. This is necessary because
% on some platforms the file isn't available immediately after performing a
% print.
  function FileWait(filename)
    counter = 0;
    while ~exist(filename,'file')
      pause(0.05);
      assert( counter < 100, 'matlabfrag:filetimeout',...
        'File Timeout. This occured after printing %s and trying to then read it.',filename);
      counter = counter + 1;
    end
  end
% Print two versions of the file, one renderered with the renderer of
% choice, and another rendererd with painters. Then perform some epscombine
% magic to recombine them.
  function EpsCombine(handle,renderer,filename,dpiswitch,keep_tempfile)
    TEXTOBJ_REGEXP = ['-?\d+\s+-?\d+\s+mt(\s+-?\d+\s+rotate)?',...
      '\s+\(.+?\)\s+s',...
      '(\s+-?\d+\s+rotate)?'];
    TEXTHDR_REGEXP = '%%IncludeResource:\s+font.*?\n.?\n';
    if keep_tempfile
      tmp_file = [filename,'-painters'];
    else
      tmp_file = tempname;
    end
    
    % Show all of the hidden handles
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    
    ht = findobj(handle,'type','text');
    ht = findobj(ht,'visible','on');
    ha = findobj(handle,'type','axes');
    
    % Hide all of the text handles again
    set(0,'showhiddenhandles',hidden);
    
    % Make the text invisible
    set(ht,'visible','off');
    hnam = @(x) ['h',num2str(x)];
    for jj=1:length(ha)
      tickvals.(hnam(jj)).xtl = get(ha(jj),'xticklabel');
      tickvals.(hnam(jj)).ytl = get(ha(jj),'yticklabel');
      tickvals.(hnam(jj)).ztl = get(ha(jj),'zticklabel');
      set(ha(jj),'xticklabel','','yticklabel','','zticklabel','');
    end
    % Now print it.
    drawnow;
    print(handle,'-depsc2','-loose',dpiswitch,...
      ['-',renderer],filename);
    FileWait([filename,'.eps']);
    % Restore the text
    set(ht,'visible','on');
    for jj=1:length(ha)
      set(ha(jj),'xticklabel',tickvals.(hnam(jj)).xtl);
      set(ha(jj),'yticklabel',tickvals.(hnam(jj)).ytl);
      set(ha(jj),'zticklabel',tickvals.(hnam(jj)).ztl);
    end
    % Now print a painters version.
    drawnow;
    print(handle,'-depsc2','-loose',dpiswitch,...
      '-painters',tmp_file);
    FileWait([tmp_file,'.eps']);
    % Open it up and extract the text
    try
      fh = fopen([tmp_file,'.eps'],'r');
      paintersfile = fread(fh,inf,'uint8=>char').';
      fh = fclose(fh);
    catch                  %#ok -- required for r2007a support
      err = lasterror;     %#ok
      if fh > 0
        fh = close(fh);
      end
      rethrow( err );
    end
    if ~keep_tempfile
      delete([tmp_file,'.eps']);
    end
    textobj = regexpi(paintersfile,TEXTOBJ_REGEXP,'match');
    textobjpos = regexpi(paintersfile,TEXTOBJ_REGEXP);
    texthdr = regexpi(paintersfile,TEXTHDR_REGEXP,'match');
    texthdrpos = regexpi(paintersfile,TEXTHDR_REGEXP);
    textData = cell(length(textobjpos)+length(texthdrpos),2);
    textData(:,1) = num2cell([texthdrpos.';textobjpos.']);
    textData(:,2) = [texthdr,textobj].';
    [Ysort,Isort] = sortrows( cell2mat( textData(:,1) ) );
    textData = textData(Isort,:);
    
    % Open up the target file, and read the contents.
    try
      fh = fopen([filename,'.eps'],'r');
      epsfile = fread(fh,inf,'uint8=>char').';
      fh = fclose(fh);
    catch                  %#ok -- this is required for r2007a support
      err = lasterror;     %#ok
      if fh > 0
        fh = close(fh);
      end
      rethrow( err );
    end
    % Insert the new text
    findex = regexp(epsfile,'end %%Color Dict');
    epsfile = sprintf('%s\n\n%s\n%s',...
      epsfile(1:findex-1),...
      sprintf('%s\n',textData{:,2}),...
      epsfile(findex:end));
    try
      fh = fopen([filename,'.eps'],'w');
      fwrite(fh,epsfile);
      fh = fclose(fh);
    catch                %#ok -- this is required for r2007a support
      err = lasterror;   %#ok
      if fh > 0
        fh = fclose(fh);
      end
      rethrow( err );
    end
  end

% Test to see if there is any text in the figure
  function NoText = FigureHasNoText(p)
    NoText = 0;
    
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    tempht = findobj(p.Results.handle,'type','text','visible','on');
    tempha = findobj(p.Results.handle,'type','axes','visible','on');
    set(0,'showhiddenhandles',hidden);
 
    for kk=tempht.'
      temptext = get(kk,'string');
      if ischar(temptext)
        temptext = mat2cell(temptext,ones(1,size(temptext,1)));
      end
      if isempty( regexp( temptext, '\S', 'once' ));
        tempht = setxor(tempht,kk);
      end
    end
    
    for kk=tempha.'
      if isempty( get(kk,'xticklabel') )
        if isempty( get(kk,'yticklabel') )
          if isempty( get(kk,'zticklabel') )
            tempha = setxor(tempha,kk);
          end
        end
      end
    end
    
    if isempty(tempht) && isempty(tempha)
      % No Text! Why are you using this then?
      warning('matlabfrag:noText',['No text in image. You would be better off ',...
        'using a function like <a href="matlab:web(''http://www.mathworks.com',...
        '/matlabcentral/fileexchange/10889'',''-browser'')">savefig</a>.\n',...
        '.tex file will not be created.']);
      
      % Set up the figure
      OrigUnits = get(p.Results.handle,'units');
      set(p.Results.handle,'units','centimeters');
      Pos = get(p.Results.handle,'position');
      OrigPPos = get(p.Results.handle,{'paperunits','paperposition'});
      set(p.Results.handle,'paperunits','centimeters','paperposition',Pos);
      
      % Test to see if the directory (if specified) exists
      [pathstr,namestr] = fileparts(p.Results.FileName);
      if ~isempty(pathstr)
        if ~exist(['./',pathstr],'dir')
          mkdir(pathstr);
        end
        % Tidy up the FileName
        FileName = [pathstr,filesep,namestr];
      else
        FileName = namestr;
      end
      
      % Print the image
      print(p.Results.handle,'-depsc2',['-',p.Results.renderer],...
        sprintf('-r%i',p.Results.dpi),'-loose',FileName);
      
      % Restore the figure
      set(p.Results.handle,'units',OrigUnits,'paperunits',...
        OrigPPos{1},'paperposition',OrigPPos{2});
      
      NoText = 1;
    end
  end

end % of matlabfrag(FileName,p.Results.handle)

==> Bilder/SingleShot/preparePlotForExport.m <==
% function preparePlotForExport(graph_type, h_fig, varargin)

% $Id: preparePlotForExport.m 1264 2012-12-04 20:51:53Z mr $
%
% Copyright (c) 2009 Armin C. Schmidt <dunkelschorsch AT googlemail DOT com>
%
% Permission is hereby granted, free of charge, to any person obtaining a copy
% of this software and associated documentation files (the "Software"), to deal
% in the Software without restriction, including without limitation the rights
% to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
% copies of the Software, and to permit persons to whom the Software is
% furnished to do so, subject to the following conditions:
%
% The above copyright notice and this permission notice shall be included in
% all copies or substantial portions of the Software.
%
% THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
% IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
% FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
% AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
% LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
% OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
% THE SOFTWARE.

function preparePlotForExport(graph_type, h_fig, varargin)

% modify a copy, not the original plot
% h_fig = copyobj(h_fig_in, 0);

fig_children = get(h_fig, 'Children');

h_legend = [];
h_axes = [];

h_legend = fig_children(strcmp(get(fig_children, 'Tag'), 'legend'));
h_axes = fig_children(strcmp(get(fig_children, 'Tag'), ''));

num_subfigs = numel(h_axes);
num_legends = numel(h_legend);

p = inputParser();
p.addOptional('PlotAspectRatio', 4/3, @(x) isnumeric(x) && x>0);
p.addOptional('LegendExtraSpace', '0mm');
p.addOptional('LegendFix', false, @islogical);
p.addOptional('LegendKeepPosition', false, @islogical);
p.addOptional('LegendAspectRatio', [8 5 1], @(x) length(x) == 3);
% Bitstream Charter: -0.8em
% EulerVM: +0.2em
% Computer Modern: +0.4em

isposnumber = @(x) isnumeric(x) && x>=1;

if (strcmp(graph_type, 'beamer'))
    p.addOptional('TitleFontSize',   9, isposnumber);
    p.addOptional('LegendFontSize',  7, isposnumber);
    p.addOptional('TickFontSize',    7, isposnumber);
    p.addOptional('LabelFontSize',   9, isposnumber);
    p.addOptional('PlotSizeX',      12, isposnumber);
elseif (strcmp(graph_type, 'twocolumn'))
    p.addOptional('TitleFontSize',  10, isposnumber);
    p.addOptional('LegendFontSize',  9, isposnumber);
    p.addOptional('TickFontSize',    8, isposnumber);
    p.addOptional('LabelFontSize',  10, isposnumber);
    p.addOptional('PlotSizeX',      12, isposnumber);
else
    error('%s?! Gibts nicht ...\n', graph_type);
end

p.parse(varargin{:});

plotAspectRatio    = p.Results.PlotAspectRatio;
titleFontSize      = p.Results.TitleFontSize;
legendFontSize     = p.Results.LegendFontSize;
tickFontSize       = p.Results.TickFontSize;
labelFontSize      = p.Results.LabelFontSize;
plotSizeX          = p.Results.PlotSizeX;
plotSizeY          = plotSizeX / plotAspectRatio;
legendExtraSpace   = p.Results.LegendExtraSpace;
legendFix          = p.Results.LegendFix;
legendAR           = p.Results.LegendAspectRatio;
legendKeepPosition = p.Results.LegendKeepPosition;

if(~strcmp(get(h_fig, 'Userdata'), 'modified'))
    set(h_fig, 'Userdata', 'modified');
    for legend_curr=1:num_legends
        set(h_legend(legend_curr), 'String', strcat(get(h_legend(legend_curr), 'String'), sprintf('\\hspace{%s}', legendExtraSpace) ) );
    end
end

% set all font sizes
for curr_subplot=1:num_subfigs
    set([get(h_axes(curr_subplot), 'XLabel'), get(h_axes(curr_subplot), 'YLabel'), get(h_axes(curr_subplot), 'ZLabel')], 'FontSize', labelFontSize);
    set(h_axes(curr_subplot), 'FontSize', tickFontSize);
    set(get(h_axes(curr_subplot), 'Title'), 'FontSize', titleFontSize);
end

for curr_subplot=1:num_legends
    set(h_legend(curr_subplot), 'FontSize', legendFontSize);
end

% use the latex interpreter everywhere
set(findobj(h_fig, '-property', 'interpreter'), 'interpreter', 'latex');

if(legendFix)
    % nudge the legend text down a little
    cc=findobj(get(h_legend, 'Children'), '-property', 'Position');
    pos=get(cc, 'Position');
    for i=1:length(cc)
        if(~iscell(pos))
            new_pos = pos - [0 .05 0];
        else
            new_pos = pos{i} - [0 .05 0];
        end
        set(cc(i), 'Position', new_pos);
    end
end

% adjust the figure size
set(h_fig, 'units', 'centimeters');
pos = get(h_fig, 'position');
set(h_fig, 'position', [ pos(1:2), plotSizeX, plotSizeY ]);

% Change the size of the legend
for curr_subplot=1:num_legends
    leg_pos = get(h_legend(curr_subplot), 'Position');
    set(h_legend(curr_subplot), 'PlotBoxAspectRatioMode', 'manual');
    newAR = legendAR .* [ leg_pos(3:4) 1 ];
    set(h_legend(curr_subplot), 'PlotBoxAspectRatio', newAR);
    
    if(~legendKeepPosition)
        magic_value__ = 1.27; % here be dragons
        % Change the position of the legend
        distance = 0.5 * (leg_pos(4) - (magic_value__ * leg_pos(3) * newAR(2)/newAR(1)));
        % move up or down
        direction = sign((leg_pos(2) + 0.5 * leg_pos(4)) - 0.5);
        set(h_legend(curr_subplot), 'Position', leg_pos + direction * [0 distance 0 0]);
    end
end

end


==> Bilder/SubOptimalDet/SubOptimalDet.m <==
%              ********************************************
%         ********************************************************
%         *              Molecular Communication                 *
%         *                  Prof.  Schober                      *
%         *                   Vahid Jamali                       *
%         ********************************************************
%% ---------------------------<< INTRODUCTION >>---------------------------

%% --------------------------<< INITIALIZATION >>--------------------------

%%
close all
clear all
clc

%% Plot

savename    = ['SubOptimalDet'];

load SubOptimalDet

% Legend Aspect Ratio
LegAR       = [2.5 1.2 1];
correction_value = [0 -10 -15 +10].';

% Colors:

c_red       = [1   , 0    , 0  ];
c_orange    = [1   , 0.55 , 0  ];
c_green     = [0   , 0.5  , 0  ];
c_blue      = [0   , 0    , 1  ];
c_black     = [0   , 0    , 0  ];
c_purple    = [0.4 , 0    , 0.4];
c_olive     = [0.4 , 0.4  , 0  ];
c_gray      = [0.5 , 0.5  , 0.5];
colors   = {c_blue, c_red, c_green, c_orange, c_purple, c_black, c_gray};

% Line width:

% line_style   = {'-','--','-.',':','o','s','d','h','*','>','<'};
line_style   = {'-','--',':','-.','--'};
line_width  = 1.5;
markersize = 6;

h = figure;
figure1 = h;
FontSize = 13;

% Create axes

Tref =  t/60;
Cdiff = dy*60e6;
Thr_fix = TH*60e6;
Thr_adp = TH_neu*60e6;
Tref_thr = x_TH/60;
Tref_thr(1) = 10;


[Val,Index1] = min(abs(Tref-0));
[Val,Index2] = min(abs(Tref-120));
Y = reshape(Cdiff(Index1:Index2-1),60,120);
q = max(Y);
s = q>0.75e-8*60e6;

Tframe = 40;
Tpilot = 10;
TreEst = 10;
TreWin = 20;
gamma = 0.5;

% Assuming no errors:

for ii=1:3
    Index = (ii-1)*Tframe+[1:Tpilot];
    Tref_pilot(ii) = Index(end);
    Thr_pilot(ii) = gamma/(sum(1-s(Index)))*sum(q(Index).*(1-s(Index)))...
        +(1-gamma)/(sum(s(Index)))*sum(q(Index).*s(Index));
end
Tref_pilot(ii+1) = 120;
Thr_pilot(ii+1) = Thr_pilot(ii);

Thr_fix = Thr_pilot(1);    

Thr_data = Thr_pilot(1);   
Tref_data = Tpilot;
for ii=2:12
    Index = (ii-2)*TreEst+[1:TreWin];
    Tref_data(ii) = Index(end);
    Thr_data(ii) = gamma/(sum(1-s(Index)))*sum(q(Index).*(1-s(Index)))...
        +(1-gamma)/(sum(s(Index)))*sum(q(Index).*s(Index));
end
Tref_data(ii+1) = 120;
Thr_data(ii+1) = Thr_data(ii);

%%
%%%%%%%%%%%%%%%%%%%%%%%%%
set(gcf,'units','normalized','position',[0.1 0.1 0.45 0.5]);
set(gca,'FontSize',FontSize);

X_axis = [-10 120];
Y_axis = [-6 6]*1e-8*60e6;

Tsymb = 1;
TreEst = 20;

plot(ones(1,10)*Tpilot,linspace(Y_axis(1),Y_axis(2),10), line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});
hold on

for ii=1:3
    plot(ones(1,10)*Tframe*(ii-1),linspace(Y_axis(1),Y_axis(2),10), line_style{2}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});
end

PLOT1 = plot(Tref,Cdiff, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{1});
hold on
PLOT4 = plot(Tref_thr,Thr_fix*ones(1,length(Tref_thr)), line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});
PLOT2 = stairs(Tref_pilot,Thr_pilot, line_style{2}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{2});
PLOT3 = stairs(Tref_data,Thr_data, line_style{4}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{3});


axis([X_axis Y_axis])
xlabel('Time [\si{\minute}]','FontSize',FontSize,'Interpreter','latex')
ylabel('Concentration Change [\si{\micro\mol/\liter/\minute}]','FontSize',FontSize,'Interpreter','latex')
%title('\textbf{a)}','FontSize',FontSize,'Interpreter','latex')



legend_text={'Differentiated signal $c^{\mathrm{df}}(t_n)$',...
    'Detection threshold (pilot-based)','Detection threshold (data-aided)',...
    'Detection threshold (fixed)'};
plot_Legend = [PLOT1,PLOT2,PLOT3,PLOT4];       
lgn = legend(plot_Legend,legend_text,...
    'location','northeast','FontSize',FontSize,'Interpreter','latex');
% set(lgn,'units','normalized','position',[0.06 0.26 0.1 0.1]);

[figx, figy] = axxy2figxy(gca, [0 10],[2.8,2.8]*1e-8*60e6);
% Create doublearrow
annotation(figure1,'doublearrow',figx,figy,'Head2Length',6,'Head2Width',6,...
    'Head1Length',6,...
    'Head1Width',6);

[figx, figy] = axxy2figxy(gca, [10 40],[2.8,2.8]*1e-8*60e6);
% Create doublearrow
annotation(figure1,'doublearrow',figx,figy,'Head2Length',6,'Head2Width',6,...
    'Head1Length',6,...
    'Head1Width',6);

[figx, figy] = axxy2figxy(gca, [10 120],[2.5,2.5]*1e-8*60e6);
% Create doublearrow
annotation(figure1,'doublearrow',figx,figy,'Head2Length',6,'Head2Width',6,...
    'Head1Length',6,...
    'Head1Width',6);

text(2,3.1e-8*60e6,'Pilot','FontSize',FontSize-4,'Interpreter','latex')
text(13,3.1e-8*60e6,'Data (pilot-based)','FontSize',FontSize-4,'Interpreter','latex')
text(50,2.7e-8*60e6,'Data (data-aided)','FontSize',FontSize-4,'Interpreter','latex')

[figx, figy] = axxy2figxy(gca, [20 60],[-1.5,2.4]*1e-8*60e6);
% Create rectangle
annotation(figure1,'rectangle',...
    [figx(1),figy(1),figx(2)-figx(1),figy(2)-figy(1)]);

[figx, figy] = axxy2figxy(gca, [60 65],[-1,-1.6]*1e-8*60e6);
% Create arrow
annotation(figure1,'arrow',figx, figy,'HeadLength',6,'HeadWidth',6);

%% New Plot

axes2 = axes('Parent',figure1,...
    'YMinorTick','on',...
    'Position',[0.31 0.15 0.5 0.25],... % [x0,y0,Dx,Dy]
    'FontSize',8,...
    'FontName','Times New Roman',...
    'color','w');
box(axes2,'on');
hold(axes2,'all');

x1 = 32;
x2 = 33;
y1 = -6*1e-6*60e6;
y2 = 6*1e-8*60e6;

p = area(axes2, ...
    [x1,    x1,    x2,    x2], ...
    [y1,  y2, y2, y1 ], ...
    'FaceColor', [0,1,0], ... [1. 1. .6], ...
    'LineStyle', 'none', ...
    'BaseValue', y1);

x1 = 53;
x2 = 54;
y1 = -6*1e-6*60e6;
y2 = 6*1e-8*60e6;

p = area(axes2, ...
    [x1,    x1,    x2,    x2], ...
    [y1,  y2, y2, y1 ], ...
    'FaceColor', [0,1,0], ... [1. 1. .6], ...
    'LineStyle', 'none', ...
    'BaseValue', y1);

X_axis = [19.6 60];
Y_axis = [-1.5 2.5]*1e-8*60e6;

PLOT1 = plot(Tref,Cdiff, line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{1});
hold on
PLOT2 = plot(Tref_thr,Thr_fix*ones(1,length(Tref_thr)), line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});
PLOT3 = stairs(Tref_pilot,Thr_pilot, line_style{2}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{2});
PLOT4 = stairs(Tref_data,Thr_data, line_style{4}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{3});


axis([X_axis Y_axis])
Tsymb = 1;
jj = [21,31,41,51];
for ii=1:100
    if ii~=jj
    plot(ones(1,10)*Tsymb*(ii-1),linspace(Y_axis(1),Y_axis(2),10), line_style{3}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});
    else
        plot(ones(1,10)*Tsymb*(ii-1),linspace(Y_axis(1),Y_axis(2),10), line_style{1}, 'LineWidth', line_width, 'MarkerSize', markersize, 'Color', colors{6});
    end
end

%% ----------------------------<< EPS & TEX >>-----------------------------

% Save the figure to a EPS and a MATLAB file
% if verLessThan('matlab', '7.14.0')
%     preparePlotForExport('twocolumn', h, 'LegendFix', false, 'LegendAspectRatio', LegAR, 'LegendExtraSpace', '-0.5em');
% else
%     preparePlotForExport('twocolumn', h, 'LegendFix', false, 'LegendExtraSpace', '0.5em');
% end
if 1
    matlabfrag(savename);
    correct_boundingbox([], [savename '.eps'], correction_value);
    %saveas(h,[path save_dir savename '.eps'],'psc2');
    %saveas(h,[path save_dir savename '.fig'],'fig');
end;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% END %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

==> Bilder/SubOptimalDet/axxy2figxy.m <==
function varargout = axxy2figxy(varargin)
% axxy2figxy -- Transform point or position from axis to figure coords
% Transforms [axx axy] or [xypos] from axes hAx (data) coords into coords
% wrt GCF for placing annotation objects that use figure coords into data
% space. The annotation objects this can be used for are
%    arrow, doublearrow, textarrow
%    ellipses (coordinates must be transformed to [x, y, width, height])
% Note that line, text, and rectangle anno objects already are placed
% on a plot using axes coordinates and must be located within an axes.
% Usage: Compute a position and apply to an annotation, e.g.,
%   [axx axy] = ginput(2);
%   [figx figy] = axxy2figxy(gca, axx, axy);
%   har = annotation('textarrow',figx,figy);
%   set(har,'String',['(' num2str(axx(2)) ',' num2str(axy(2)) ')'])
% Geoffrey Dutton, 04 May 2006; updated 10 May 2006
%   based on placearrow.m by Graham Reith, 03 May 2006

%% Obtain arguments
% Very limited argument checking is performed.
% Determine if axes handle is specified
if length(varargin{1})== 1 && ishandle(varargin{1}) && strcmp(get(varargin{1},'type'),'axes')	
	hAx = varargin{1};
	varargin = varargin(2:end);
else
	hAx = gca;
end;
% Parse either a position vector or a point location
if length(varargin)==1	% Must be 4 elt POS vector
	pos = varargin{1};
else
	[x,y] = deal(varargin{:});
end


%% Get limits
axun = get(hAx,'Units');
set(hAx,'Units','normalized');  % Need normaized units to do the xform
axpos = get(hAx,'Position');
axlim = axis(hAx);              % Get the axis limits [xlim ylim (zlim)]
axwidth = diff(axlim(1:2));
axheight = diff(axlim(3:4));

%% Transform data
if exist('x','var')     % Transform a and return pair of points
	varargout{1} = (x-axlim(1))*axpos(3)/axwidth + axpos(1);
	varargout{2} = (y-axlim(3))*axpos(4)/axheight + axpos(2);
else                    % Transform and return a position rectangle
	pos(1) = (pos(1)-axlim(1))/axwidth*axpos(3) + axpos(1);
	pos(2) = (pos(2)-axlim(3))/axheight*axpos(4) + axpos(2);
	pos(3) = pos(3)*axpos(3)/axwidth;
	pos(4) = pos(4)*axpos(4)/axheight;
	varargout{1} = pos;
end


%% Restore axes units
set(hAx,'Units',axun)

==> Bilder/SubOptimalDet/correct_boundingbox.m <==
function result = correct_boundingbox(Pathname, FileName, correction_value)
% This function modifies the bounding box of an eps file.
% Input:
% Pathname :        Path to the eps file
% FileName :        File name of the eps file
% correction_value: Values to be added to the current bounding box values
%     first 2: lower left corner
%     last  2: upper-right corner
%     unit   : post script points = 1/72 inch
%     [xll yll xur yur]
%     yll = -7 ==> lower bounding box
%     xur = -15 ==> tighter bounding box at the right side
%     e.g. correction_value = [0 -10 -15 -3].';
% (c) by Michael Ruder, LMK December 2010

%% Program
%% Corrects the bounding box

if FileName == 0
  result = false;
else
  source   = [Pathname FileName];
  tempfile = [Pathname FileName(1:end-4) '_new' FileName(end-3:end)];
  fid  = fopen(source);
  fidw = fopen(tempfile, 'w');
  if fid<0
    result = false;
    return;
    %error('Could not open file!');
  end
  tline = fgets(fid);
  while ischar(tline)
    if strncmp('%%BoundingBox:', tline, 14)
      display('Found BoundingBox:');
      display(tline(15:end));
      bb_String = tline(15:end);
      A = sscanf(bb_String, '%d');
      if size(A,1) == 4 % we got 4 different intergers
        A_new = A + correction_value;
        tline = sprintf('%%%%BoundingBox:   %d   %d   %d   %d\r\n', A_new(1), A_new(2), A_new(3), A_new(4));
      end
    end
    fwrite(fidw, tline, 'char');
    tline = fgets(fid);
  end
fclose(fid);
fclose(fidw);
movefile(source, [source '.old']);
movefile(tempfile, source);
result = true;
end

==> Bilder/SubOptimalDet/matlabfrag.m <==
% function matlabfrag(FileName,OPTIONS)
%  Exports a matlab figure to an .eps file and a .tex file for use with
%  psfrag in LaTeX.  It provides similar functionality to Laprint, but
%  with an emphasis on making it more WYSIWYG, and respecting the handle
%  options for any given text, such as fontsize, fontweight, fontangle,
%  etc.
%
%  .tex file entries can be overridden by placing a string in the
%  'UserData' field of the text handle, prefixed by 'matlabfrag:'.
%
%  For use in pdflatex, I recommend the pstool package.
%
% INPUTS
%  FileName (Required) - A string containting the name of the output files.
%  OPTIONS (Optional) - additional options are added in 'key' and 'value'
%                       pairs
%    Key           |   Value
%    ----------------------------------------------------------------------
%    'handle'      | Figure to create the .eps and .tex files from.
%                  |  default is gcf (current figure handle)
%    'epspad'      | [Left,Bottom,Right,Top] - Pad the eps figure by
%                  |  the number of points in the input vector. Default
%                  |  is [0,0,0,0].
%    'renderer'    | ['painters','opengl','zbuffer'] - The renderer used
%                  |  to generate the figure. The default is 'painters'.
%                  |  If you have manually specified the renderer,
%                  |  matlabfrag will use this value.
%    'dpi'         | DPI to print the images at. Default is 300 for OpenGL
%                  |  or Z-Buffer images, and 3200 for painters images.
%
% EXAMPLE
% plot(1:10,rand(1,10));
% set(gca,'FontSize',8);
% title('badness $\phi$','interpreter','latex','fontweight','bold');
% xlabel('1 to 10','userdata','matlabfrag:\macro');
% ylabel('random','fontsize',14);
% matlabfrag('RandPlot','epspad',[5,0,0,0]);
%
% v0.6.16 04-Apr-2010
%
% Please report bugs to <a href="mailto:zebb.prime+matlabfrag@gmail.com">zebb.prime+matlabfrag@gmail.com</a>
%
% Available on the <a href="matlab:web('http://www.mathworks.com/matlabcentral/fileexchange/21286','-browser')">Matlab File Exchange</a>

function matlabfrag(FileName,varargin)

% Matlab version check
v = version;
v = regexp(v,'(\d+)\.(\d+)\.\d+\.\d+','tokens');
v = str2double(v{1});
if v(1) < 7
  error('matlabfrag:oldMatlab','Matlabfrag requires Matlab r2007a or newer to run');
elseif v(1) == 7
  if v(2) < 4
    error('matlabfrag:oldMatlab','Matlabfrag requires Matlab r2007a or newer to run');
  end
end

% Version information is taken from the above help information
HelpText = help('matlabfrag');
LatestVersion = regexp(HelpText,'(v[\d\.]+\w*?) ([\d]+\-[\w]+\-[\d]+)','tokens');
LatestVersion = LatestVersion{1};
Version = LatestVersion{1};
VersionDate = LatestVersion{2};
TEXHDR = sprintf('%% Generated using matlabfrag\n%% Version: %s\n%% Version Date: %s\n%% Author: Zebb Prime',...
  Version,VersionDate);

% Global macros
REPLACEMENT_FORMAT = '%03d';
USERDATA_PREFIX = 'matlabfrag:';
NEGXTICK_COMMAND = 'matlabfragNegXTick';
ACTION_FUNC_NAME = @(x) sprintf('f%i',x);
ACTION_DESC_NAME = @(x) sprintf('d%i',x);

% Debug macro levels
KEEP_TEMPFILE = 1;
SHOW_OPTIONS = 1;
PAUSE_BEFORE_PRINT = 2;
PAUSE_AFTER_PRINT = 2;
STEP_THROUGH_ACTIONS = 3;

p = inputParser;
p.FunctionName = 'matlabfrag';

p.addRequired('FileName', @(x) ischar(x) );
p.addParamValue('handle', gcf, @(x) ishandle(x) && strcmpi(get(x,'Type'),'figure') );
p.addParamValue('epspad', [0,0,0,0], @(x) isnumeric(x) && (all(size(x) == [1 4])) );
p.addParamValue('renderer', 'painters', ...
  @(x) any( strcmpi(x,{'painters','opengl','zbuffer'}) ) );
p.addParamValue('dpi', 300, @(x) isnumeric(x) );
p.addParamValue('debuglvl',0, @(x) isnumeric(x) && x>=0);
p.parse(FileName,varargin{:});

if p.Results.debuglvl >= SHOW_OPTIONS
  fprintf(1,'OPTION: FileName = %s\n',p.Results.FileName);
  fprintf(1,'OPTION: handle = %f\n',p.Results.handle);
  fprintf(1,'OPTION: epspad = [%i %i %i %i]\n',p.Results.epspad);
  fprintf(1,'OPTION: renderer = %s\n',p.Results.renderer);
  fprintf(1,'OPTION: dpi = %i\n',p.Results.dpi);
  fprintf(1,'OPTION: debuglvl = %i\n',p.Results.debuglvl);
  fprintf(1,'OPTION: Parameters using their defaults:');
  fprintf(1,' %s',p.UsingDefaults{:});
  fprintf(1,'\n');
end

if FigureHasNoText(p)
  return;
end

% Create Action and UndoAction structures, and initialise the length field
% to 0.
Actions.length = 0;
UndoActions.length = 0;
StringCounter = 0;

% PsfragCmds are currently in the order:
% {LatexString, ReplacementString, Alignment, TextSize, Colour,
%   FontAngle (1-italic,0-normal), FontWeight (1-bold,0-normal),
%   FixedWidth (1-true,0-false), LabelType }
PsfragCmds = {};

% Before doing anthing to the figure, make sure it is fully drawn
drawnow;

% Set up the page size to be printed
Units = get(p.Results.handle,'Units');
set(p.Results.handle,'Units','centimeters');
Pos = get(p.Results.handle,'Position');
set(p.Results.handle,'Units',Units);
SetUnsetProperties('PaperUnits to cm, PaperPos to Pos',p.Results.handle,...
  'PaperUnits','centimeters','PaperPosition',Pos);

% Process the picture
ProcessFigure(p.Results.handle);

% Apply the actions resulting from the processing
if p.Results.debuglvl >= STEP_THROUGH_ACTIONS
  disp('STEPPING: Starting to apply actions');
  for ii=1:Actions.length
    fprintf(1,'STEPPING: Press space to apply: %s\n',Actions.( ACTION_DESC_NAME(ii) ));
    pause;
    Actions.( ACTION_FUNC_NAME(ii) )();
  end
  disp('STEPPING: Finished applying actions');
else
  for ii=1:Actions.length
    Actions.( ACTION_FUNC_NAME(ii) )();
  end
end

if p.Results.debuglvl >= PAUSE_BEFORE_PRINT
  disp('PAUSING: Paused before printing');
  pause;
end

% Test to see if the directory (if specified) exists
[pathstr,namestr] = fileparts(FileName);
if ~isempty(pathstr)
  if ~exist(['./',pathstr],'dir')
    mkdir(pathstr);
  end
  % Tidy up the FileName
  FileName = [pathstr,filesep,namestr];
else
  FileName = namestr;
end

dpiswitch = ['-r',num2str( round( p.Results.dpi ) )];
% Unless over-ridden, check to see if 'renderermode' is 'manual'
renderer = lower( p.Results.renderer );
if any( strcmpi(p.UsingDefaults,'renderer') )
  if strcmpi(get(p.Results.handle,'renderermode'),'manual')
    renderer = lower( get(p.Results.handle,'renderer') );
    if p.Results.debuglvl >= SHOW_OPTIONS
      fprintf(1,['OPTION: Renderer being overridden by manual renderermode.\n',...
        '        It is now %s.\n'],renderer);
    end
  end
end

if strcmpi(renderer,'painters')
  % If using default dpi
  if any( strcmpi(p.UsingDefaults,'dpi') )
    current_dpi = 3200;
  else
    current_dpi = p.Results.dpi;
  end
    
  % Test to see whether the DPI is too high or not.
  temp_units = get(p.Results.handle,'units');
  set(p.Results.handle,'units','inches');
  temp_pos = get(p.Results.handle,'position');
  set(p.Results.handle,'units',temp_units);
  
  if temp_pos(3) * current_dpi > 32000
    old_dpi = current_dpi;
    current_dpi = 100*floor((30000 / temp_pos(3))/100);
    warning('matlabfrag:ImageTooWide',...
      ['Figure width is too large for %i DPI. Reducing\n',...
      'it to %i DPI.'],old_dpi,current_dpi);
  end
  
  if temp_pos(4) * current_dpi > 32000
    old_dpi = current_dpi;
    current_dpi = 100*floor((30000 / temp_pos(4))/100);
    warning('matlabfrag:defaultDPI:ImageTooHigh',...
      ['Figure height is too large for %i DPI. Reducing\n',...
      'it to %i DPI.'],old_dpi,current_dpi);
  end
  
  dpiswitch = sprintf('-r%i',current_dpi);
  clear temp_units temp_pos current_dpi old_dpi

  % Export the image to an eps file
  drawnow;
  print(p.Results.handle,'-depsc2','-loose',dpiswitch,'-painters',FileName);
  FileWait( [FileName,'.eps'] );
else
  % If using the opengl or zbuffer renderer
  EpsCombine(p.Results.handle,renderer,FileName,dpiswitch,...
    p.Results.debuglvl>=KEEP_TEMPFILE)
end

if p.Results.debuglvl >= PAUSE_AFTER_PRINT
  disp('PAUSING: Paused after printing');
  pause;
end

% Pad the eps if requested
if any( p.Results.epspad )
  fh = fopen([FileName,'.eps'],'r');
  epsfile = fread(fh,inf,'uint8=>char').';
  fclose(fh);
  bb = regexpi(epsfile,'\%\%BoundingBox:\s+(-*\d+)\s+(-*\d+)\s+(-*\d+)\s+(-*\d+)','tokens');
  bb = str2double(bb{1});
  epsfile = regexprep(epsfile,sprintf('%i(\\s+)%i(\\s+)%i(\\s+)%i',bb),...
    sprintf('%i$1%i$2%i$3%i',bb+round(p.Results.epspad.*[-1,-1,1,1])));
  fh = fopen([FileName,'.eps'],'w');
  fwrite(fh,epsfile);
  fclose(fh);
end

% Apply the undo action to restore the image to how
%  was originally
if p.Results.debuglvl >= STEP_THROUGH_ACTIONS
  disp('Starting to apply undo actions');
  for ii=UndoActions.length:-1:1
    fprintf(1,'Press space to unapply: %s\n',UndoActions.( ACTION_DESC_NAME(ii) ));
    pause;
    UndoActions.( ACTION_FUNC_NAME(ii) )();
  end
  disp('Finished applying undo actions');
else
  for ii=UndoActions.length:-1:1
    UndoActions.( ACTION_FUNC_NAME(ii) )();
  end
end

% Flush all drawing operations
drawnow;

% Sort by text size first
[Y,I] = sortrows( cell2mat( PsfragCmds(:,4) ) ); %#ok<*ASGLU> Required for backward compatibility
PsfragCmds = PsfragCmds(I,:);
% Now sort by colour
[Y,I] = sortrows( cell2mat( PsfragCmds(:,5) ), [3 2 1] );
PsfragCmds = PsfragCmds(I,:);
% Now sort by font angle
[Y,I] = sortrows( cell2mat( PsfragCmds(:,6) ) );
PsfragCmds = PsfragCmds(I,:);
% Now sort by font weight
[Y,I] = sortrows( cell2mat( PsfragCmds(:,7) ) );   
PsfragCmds = PsfragCmds(I,:);
% Now sort by whether it is 'fixed width'
[Y,I] = sortrows( cell2mat( PsfragCmds(:,8) ) );
PsfragCmds = PsfragCmds(I,:);
% Now sort by label type
[Y,I] = sortrows( PsfragCmds(:,9) );
PsfragCmds = PsfragCmds(I,:);
clear Y

% Finally write the latex-file
try
  fid = fopen([FileName,'.tex'],'w');
  fwrite(fid,TEXHDR);
  
  writeOutNegXTick = @() fprintf(fid,'\n%%\n\\def\\%s{\\mathord{\\makebox[0pt][r]{$-$}}}',NEGXTICK_COMMAND);
  
  FontStylePrefix = 'matlabtext';
  FontStyleId = double('A')-1;
  NewFontStyle = 1;
  CurrentColour = [0 0 0];
  CurrentFontSize = 0;
  CurrentWeight = 0;
  CurrentAngle = 0;
  CurrentlyFixedWidth = 0;
  CurrentType = PsfragCmds{1,9};
  
  fprintf(fid,'\n%%\n%%%% <%s>',CurrentType);
  if strcmpi(CurrentType,'xtick')
    writeOutNegXTick();
  end
  for ii=1:size(PsfragCmds,1)
    % Test to see if the font size has changed
    if ~(CurrentFontSize == PsfragCmds{ii,4})
      CurrentFontSize = PsfragCmds{ii,4};
      NewFontStyle = 1;
    end
    % Test to see if the colour has changed
    if ~all(CurrentColour == PsfragCmds{ii,5})
      CurrentColour = PsfragCmds{ii,5};
      NewFontStyle = 1;
    end
    % Test to see fi the font angle has changed
    if ~(CurrentAngle == PsfragCmds{ii,6})
      CurrentAngle = PsfragCmds{ii,6};
      NewFontStyle = 1;
    end
    % Test to see if the font weight has changed
    if ~(CurrentWeight == PsfragCmds{ii,7})
      CurrentWeight = PsfragCmds{ii,7};
      NewFontStyle = 1;
    end
    % Test to see if 'fixedwidth' has changed
    if ~(CurrentlyFixedWidth == PsfragCmds{ii,8})
      CurrentlyFixedWidth = PsfragCmds{ii,8};
      NewFontStyle = 1;
    end
    % Test to see if 'type' has changed
    if ~strcmpi(CurrentType,PsfragCmds{ii,9})
      fprintf(fid,'\n%%\n%%%% </%s>',CurrentType);
      CurrentType = PsfragCmds{ii,9};
      fprintf(fid,'\n%%\n%%%% <%s>',CurrentType);
      if strcmpi(CurrentType,'xtick')
        writeOutNegXTick();
      end
      if ~NewFontStyle
        fprintf(fid,'\n%%');
      end
    end
    if NewFontStyle
      FontStyleId = FontStyleId + 1;
      if CurrentAngle; Angle = '\itshape';
      else Angle = ''; end;
      if CurrentWeight; Weight = '\bfseries\boldmath';
      else Weight = ''; end;
      if CurrentlyFixedWidth; Fixed = '\ttfamily';
      else Fixed = ''; end;
      fprintf(fid,['\n%%\n\\providecommand\\%s%s{\\color[rgb]{%.3f,%.3f,'...
        '%.3f}\\fontsize{%d}{%d}%s%s%s\\selectfont\\strut}%%'],FontStylePrefix,...
        char(FontStyleId),CurrentColour(1),CurrentColour(2),...
        CurrentColour(3),CurrentFontSize,CurrentFontSize,Angle,Weight,Fixed);
      NewFontStyle = 0;
    end
    fprintf(fid,'\n\\psfrag{%s}',PsfragCmds{ii,2});
    % Only put in positioning information if it is not [bl] aligned
    if ~strcmp(PsfragCmds{ii,3},'bl') || ~strcmp(PsfragCmds{ii,3},'lb')
      fprintf(fid,'[%s][%s]',PsfragCmds{ii,3},PsfragCmds{ii,3});
    end
    fprintf(fid,'{\\%s%s %s}%%',FontStylePrefix,...
      char(FontStyleId),RemoveSpaces(PsfragCmds{ii,1}));
  end
  fprintf(fid,'\n%%\n%%%% </%s>',CurrentType);
  
  fclose(fid);
  
catch                %#ok -- needed for r2007a support
  err = lasterror;   %#ok
  if fid > 0
    fclose(fid);
  end
  err.stack.line
  rethrow( err );
end
% All done! Below are the sub-functions

% Find all of the 'text' and 'axes' objects in the
% figure and dispatch the processing of them
  function ProcessFigure(parent)
    
    % Show all of the hidden handles
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    
    % Get all text and axes handles
    axeshandles = findobj(parent,'Type','axes');
    texthandles = findobj(parent,'Type','text');
    
    % Hide all of the hidden handles again
    set(0,'showhiddenhandles',hidden);
    
    % Get the position of all the text objects
    textpos = GetTextPos(texthandles);
    
    % Freeze all axes, and process ticks.
    for jj=1:length(axeshandles)
      ProcessTicks(axeshandles(jj));
    end
    
    % Process all text.
    for jj=1:length(texthandles)
      ProcessText(texthandles(jj),textpos{jj});
    end
  end

% Get all fo the text object's positions.
  function TextPos = GetTextPos(texthandles)
    TextPos = cell(1,length(texthandles));
    for jj=1:length(texthandles)
      TextPos{jj} = get(texthandles(jj),'position');
      AddUndoAction('Reset text posision', @() set(texthandles(jj),'position', TextPos{jj} ));
    end
  end

% Process a text handle, extracting the appropriate data
%  and creating 'action' functions
  function ProcessText(handle,Pos)
    % Get some of the text properties.
    String = get(handle,'string');
    UserData = get(handle,'UserData');
    UserString = {};
    % Test to see if the text is visible. If not, return.
    if strcmpi(get(handle,'visible'),'off'); return; end;
    % Process the strings alignment options
    [halign,valign] = GetAlignment(handle);
    % Test to see if UserData is valid.
    if ischar(UserData)
      if ~isempty(sscanf(UserData,'%s'))
        UserString = regexp(UserData,[USERDATA_PREFIX,'(.*)'],'tokens');
      end
    end
    % Test for multiline strings (using cells).
    if iscell(String)
      % Error checking. Luckily Matlab is fairly nice with the way it
      % treats its strings in figures.
      assert( size(String,2) == 1 && iscellstr(String),...
        'matlabfrag:WeirdError',['Weird ''String'' formatting.\n',...
        'Please email the author, as this error should not occur.']);
      % If the cell only has 1 element, then do nothing.
      if size(String,1)==1
        String = String{:};
      else
        temp = sprintf('\\begin{tabular}{@{}%c@{}}%s',halign,String{1});
        for jj=2:length(String)
          temp = sprintf('%s\\\\%s',temp,String{jj});
        end
        String = sprintf('%s\\end{tabular}',temp);
      end
    end
    % Test for multiline strings using matrices
    if size(String,1) > 1
      temp = sprintf('\\begin{tabular}{@{}%c@{}}%s',halign,...
        regexprep(String(1,:),' ','~'));
      for jj=2:size(String,1)
        temp = sprintf('%s\\\\%s',temp,...
          regexprep(String(jj,:),' ','~'));
      end
      String = sprintf('%s\\end{tabular}',temp);
    end
    % If there is no text, return.
    if isempty(sscanf(String,'%s')) && isempty(UserString); return; end;
    % Retrieve the common options
    [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle);
    % Assign a replacement action for the string
    CurrentReplacement = ReplacementString();
    SetUnsetProperties('Replacing text string',handle,'String',CurrentReplacement);
    % Check for a 'UserData' property, which replaces the string with latex
    if ~isempty(UserString)
      String = cell2mat(UserString{:});
    end
    % Replacement action for the interpreter
    if ~strcmpi(get(handle,'interpreter'),'none')
      SetUnsetProperties('Text Interpreter to none',handle,'interpreter','none');
    end
    % Make sure the final position is the same as the original one
    AddAction('Reset text Pos', @() set(handle,'position',Pos) );
    
    % Get the text colour
    Colour = get(handle,'color');
    % Finally create the replacement command
    AddPsfragCommand(String,CurrentReplacement,[valign,halign],...
      FontSize,Colour,FontAngle,FontWeight,FixedWidth,'text');
  end

% Processes the position, position mode and 'ticks' of an axis, then returns.
%  Don't do anything if it is a legend
  function ProcessTicks(handle)
    % Return if nothing to do.
    if strcmpi(get(handle,'visible'),'off'); return; end;
    % If legend, freeze the axes and return.
    if strcmpi(get(handle,'tag'),'legend');
      SetUnsetProperties('Legend Pos to current Pos',...
        handle,'Position', get(handle,'Position') );
      return;
    end;
    % Make sure figure doesn't resize itself while we are messing with it.
    for jj=['x' 'y' 'z']
      AutoTickLabel.(jj) = strcmpi(get(handle,[jj,'ticklabelmode']),'auto');
    end
    SetUnsetProperties('TickModes to manual',handle,...
      'xlimmode','manual','ylimmode','manual','zlimmode','manual',...
      'xtickmode','manual','ytickmode','manual','ztickmode','manual',...
      'xticklabelmode','manual','yticklabelmode','manual','zticklabelmode','manual');
    SetUnsetProperties('Fix Axes Pos',handle,'position', get(handle,'position') );
    try
      hlist = get(handle,'ScribeLegendListeners');
      SetUnsetProperties('Disable legend fontname listener',hlist.fontname,'enabled','off');
    catch                 %#ok -- required for r2007a support
      err = lasterror;    %#ok
      if ~isempty(regexpi(err.message,'''enabled'''))
        error('matlabfrag:legendlistener',...
          ['Oops, it looks like Matlab has changed the way it does legend\n',...
          'callbacks. Please let me know if you see this via ',...
          '<a href="mailto:zebb.prime+matlabfrag@gmail.com?subject=',...
          'Matlabfrag:ScribeLegendListener_error">email</a>']);
      end
    end
    % Extract common options.
    [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle);
    SetUnsetProperties('Axes font to fixed-width',handle,'FontName','fixedwidth');
    FontName = 'fixedwidth';
    % Loop through all axes
    for jj = ['x' 'y' 'z']
      ticklabels = get(handle,[jj,'ticklabel']);
      ticks = get(handle,[jj,'tick']);
      lims = get(handle,[jj,'lim']);
      % If there are no ticks, skip to the next axis
      if isempty(ticks)
        continue;
      end
      % Trim the ticks (if they lay outside lims)
      if AutoTickLabel.(jj)
        ticks = ticks( ticks >= lims(1) );
        ticks = ticks( ticks <= lims(2) );
        SetUnsetProperties('Trimming tick labels',handle,[jj,'tick'],ticks);
      end
      set(handle,[jj,'tickmode'],'manual',[jj,'ticklabelmode'],'manual');
      if ~isempty(ticklabels)
        tickcolour = get(handle,[jj,'color']);
        
        % Test to see if it is on a logarithmic scale
        if strcmpi(get(handle,[jj,'scale']),'log') && AutoTickLabel.(jj)
          % And all of the values are integers
          ticklabelcell = mat2cell(ticklabels,ones(1,size(ticklabels,1)),size(ticklabels,2));
          if all(~isnan(str2double(ticklabelcell)))
            % If so, make the labels read 10^<TickLabel>
            ticklabels = cellfun(@(x) ['$10^{',RemoveSpaces(x),'}$'],...
              ticklabelcell,'uniformoutput',0);
          end
          
          % Test to see if there is a common factor
        elseif strcmpi(get(handle,[jj,'scale']),'linear') && AutoTickLabel.(jj)
          for kk=1:size(ticklabels,1)
            % Find the first non-NaN ratio between tick labels and tick
            % values
            scale = ticks(kk)/str2double(ticklabels(kk,:));
            if ~isnan(scale); break; end;
          end
          
          % If the scale is not 1, then we need to place a marker near the
          % axis
          if abs(scale-1) > 1e-3
            scale = log10(scale);
            % Make sure it is an integer.
            assert( abs(scale-round(scale))<1e-2, 'matlabfrag:AxesScaling:NonInteger',...
              ['Non integer axes scaling.  This is most likely a bug in matlabfrag.\n',...
              'Please let me know the ytick and yticklabel values for this plot.']);
            LatexScale = ['$\times10^{',num2str(round(scale)),'}$'];
            % Test to see if this is a 3D or 2D plot
            if isempty(get(handle,'zticklabel')) &&...
                all( get(handle,'view') == [0 90] )
              
              %2D Plot... fairly easy.
              % Common required data...
              Xlims = get(handle,'xlim');
              Ylims = get(handle,'ylim');
              XAlignment = get(handle,'XAxisLocation');
              YAlignment = get(handle,'YAxisLocation');
              % 2D plot, so only x and y...
              CurrentReplacement = ReplacementString();
              
              % X axis scale
              if strcmpi(jj,'x')
                if strcmpi(XAlignment,'bottom');
                  ht = text(Xlims(2),Ylims(1),CurrentReplacement,...
                    'fontsize',FontSize,'fontname',FontName,...
                    'HorizontalAlignment','center','VerticalAlignment','top',...
                    'parent',handle);
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)-1.0*extent(4) position(3)]);
                  Alignment = 'tc';
                else
                  ht = text(Xlims(2),Ylims(2),CurrentReplacement,...
                    'fontsize',FontSize,'fontname',FontName,...
                    'HorizontalAlignment','center','VerticalAlignment','bottom',...
                    'parent',handle);
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)+1.0*extent(4) position(3)]);
                  Alignment = 'bc';
                end
                
                % Y axis scale
              else
                if strcmpi(XAlignment,'bottom')
                  if strcmpi(YAlignment,'left')
                    ht = text(Xlims(1),Ylims(2),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','bottom',...
                      'parent',handle);
                  else
                    ht = text(Xlims(2),Ylims(2),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','bottom',...
                      'parent',handle);
                  end
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)+0.5*extent(4) position(3)]);
                  Alignment = 'bc';
                else
                  if strcmpi(YAlignment,'left')
                    ht = text(Xlims(1),Ylims(1),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','top',...
                      'parent',handle);
                  else
                    ht = text(Xlims(2),Ylims(1),CurrentReplacement,...
                      'fontsize',FontSize,'fontname',FontName,...
                      'HorizontalAlignment','center','VerticalAlignment','top',...
                      'parent',handle);
                  end
                  extent = get(ht,'extent');
                  position = get(ht,'position');
                  set(ht,'position',[position(1) position(2)-0.5*extent(4) position(3)]);
                  Alignment = 'tc';
                end
              end
              
              % Create the replacement command
              AddPsfragCommand(LatexScale,CurrentReplacement,Alignment,FontSize,...
                tickcolour,FontAngle,FontWeight,FixedWidth,[jj,'scale']);
              % Delete the label
              AddUndoAction('Delete axis scale', @() delete(ht) );
            else
              % Why is this so hard?
              warning('matlabfrag:scaled3Daxis',...
                ['It looks like your %s axis is scaled on a 3D plot. Unfortunately\n',...
                'these are very hard to handle, so there may be a problem with\n',...
                'its placement. If you know of a better algorithm for placing it,\n',...
                'please let me know at zebb.prime+matlabfrag@gmail.com',...
                ],jj);
              % :-(
              CurrentReplacement = ReplacementString();
              Xlim = get(handle,'xlim');
              Ylim = get(handle,'ylim');
              Zlim = get(handle,'zlim');
              axlen = @(x) x(2)-x(1);
              switch lower( jj )
                case 'x'
                  ht = text(Xlim(1)+0.6*axlen(Xlim),...
                    Ylim(1)-0.3*axlen(Ylim),...
                    Zlim(1),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'parent',handle);
                  Alignment = 'bl';
                case 'y'
                  ht = text(Xlim(1)-0.3*axlen(Xlim),...
                    Ylim(1)+0.6*axlen(Ylim),...
                    Zlim(1),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'horizontalalignment',...
                    'right','parent',handle);
                  Alignment = 'br';
                case 'z'
                  ht = text(Xlim(1),Ylim(2),Zlim(2)+0.2*axlen(Zlim),...
                    CurrentReplacement,'fontsize',FontSize,...
                    'fontname',FontName,'horizontalalignment',...
                    'right','parent',handle);
                  Alignment = 'br';
                otherwise
                  error('matlabfrag:wtf',['Bad axis; this error shouldn''t happen.\n',...
                    'please report it as a bug.']);
              end
              % Create the replacement command
              AddPsfragCommand(LatexScale,CurrentReplacement,Alignment,FontSize,...
                tickcolour,FontAngle,FontWeight,FixedWidth,[jj,'scale']);
              % Delete the label
              AddUndoAction('DeleteAxesScale', @() delete(ht) );
            end
          end
        end
        
        % Test whether all of the ticks are numbers, if so wrap them in $
        if ~iscell(ticklabels)
          ticklabels = mat2cell(ticklabels,ones(1,size(ticklabels,1)),size(ticklabels,2));
        end
        TicksAreNumbers = 1;
        for kk=1:size(ticklabels,1)
          if isempty(ticklabels{kk,:})
            continue;
          end
          if isnan(str2double(ticklabels{kk,:}))
            TicksAreNumbers = 0;
            break;
          end
        end
        if TicksAreNumbers
          if strcmpi(jj,'x')
            for kk=1:size(ticklabels)
              if isempty(ticklabels{kk,:})
                continue;
              end
              ticklabels{kk,:} = ['$',...
              RemoveSpaces( regexprep(ticklabels{kk,:},'-',['\\',NEGXTICK_COMMAND,' ']) ),...
              '$'];
            end
          else
            for kk=1:size(ticklabels)
              if isempty(ticklabels{kk,:})
                continue;
              end
              ticklabels{kk,:} = ['$',RemoveSpaces(ticklabels{kk,:}),'$'];
            end
          end
        end
        clear TicksAreNumbers
        
        tickreplacements = cell(1,size(ticklabels,1));
        % Process the X and Y tick alignment
        if ~strcmpi(jj,'z')
          switch get(handle,[jj,'axislocation'])
            case 'left'
              tickalignment = 'rc';
            case 'right'
              tickalignment = 'lc';
            case 'bottom'
              tickalignment = 'ct';
            case 'top'
              tickalignment = 'cb';
            otherwise
              tickalignment = 'cr';
              warning('matlabfrag:UnknownAxisLocation',...
                'Unknown axis location defaulting to ''cr''');
          end
        else
        % Fixed Z tick alignment
          tickalignment = 'cr';
        end
        
        % Now process the actual tick labels themselves...
        for kk=1:size(ticklabels,1)
          if isempty( ticklabels{kk,:} )
            tickreplacements{kk} = '';
            continue;
          end
          tickreplacements{kk} = ReplacementString();
          AddPsfragCommand(ticklabels{kk,:},tickreplacements{kk},...
            tickalignment,FontSize,tickcolour,FontAngle,FontWeight,...
            FixedWidth,[jj,'tick']);
        end
        % Now add the replacement action...
        SetUnsetProperties('Tick replacement',handle,[jj,'ticklabel'],tickreplacements);
      end
    end
  end    % of ProcessTicks

% Get the next replacement string
  function CurrentReplacement = ReplacementString()
    CurrentReplacement = sprintf(REPLACEMENT_FORMAT,StringCounter);
    StringCounter = StringCounter+1;
  end

% Extract and process the options that are common to text labels as
% well as axes ticks
  function [FontSize,FontAngle,FontWeight,FixedWidth] = CommonOptions(handle)
    % First get the fontsize (making sure it is in points)
    temp_prop = get(handle,'FontUnits');
    if ~strcmpi(temp_prop,'points')
      SetUnsetProperties('FontUnits to points',handle,'FontUnits','points');
    end
    FontSize = get(handle,'FontSize');
% %     SetUnsetProperties('FontSize to 10',handle,'Fontsize',10);
    % Now get the font angle (read - italics)
    switch get(handle,'FontAngle')
      case 'normal'
        FontAngle = 0;
      case 'italic'
        FontAngle = 1;
      case 'oblique'
        warning('matlabfrag:ObliqueFont',...
          'Nobody in their right mind uses Oblique font. Defaulting to italic.');
        FontAngle = 1;
      otherwise
        warning('matlabfrag:UnknownFontType',...
          'Unknown FontAngle for the string "%s"',get(handle,'String'));
        FontAngle = 0;
    end
% %     if FontAngle
% %       SetUnsetProperties('FontAngle to normal',handle,'FontAngle','normal');
% %     end
    % Now get the FontWeight (read - bold)
    switch get(handle,'FontWeight')
      case 'light'
        warning('matlabfrag:LightFontNotSupported',...
          'Light FontWeight does not really translate to LaTeX... Defaulting to normal.');
        FontWeight = 0;
      case 'normal'
        FontWeight = 0;
      case 'demi'
        warning('matlabfrag:DemiFontNotSupported',...
          'Demi FontWeight does not really translate to LaTeX... Defaulting to normal.');
        FontWeight = 0;
      case 'bold'
        FontWeight = 1;
      otherwise
        warning('matlabfrag:UnknownFontWeight',...
          'Unknown FontWeight for the string %s',get(handle,'String'));
    end
% %     if FontWeight
% %       SetUnsetProperties('FontWeight to normal',handle,'FontWeight','normal');
% %     end
    % Test to see if the font is 'fixed width'
    if strcmpi(get(handle,'FontName'),'FixedWidth')
      FixedWidth = 1;
    else
      FixedWidth = 0;
    end
% %     if ~FixedWidth
% %       SetUnsetProperties('Set text to FixedWidth',handle,'FontName','fixed-width');
% %     end
  end

% Adds a PsFrag command to the cell. This is a function to ensure allow a
%  standard calling convention to be established.
  function AddPsfragCommand(LatexString,ReplacementString,Alignment,...
      FontSize,Colour,FontAngle,FontWeight,FixedWidth,Type)
    PsfragCmds(size(PsfragCmds,1)+1,:) = {LatexString,ReplacementString,...
      Alignment,FontSize,Colour,FontAngle,FontWeight,FixedWidth,Type};
  end

% Set and then unset some handle properties using 'Actions' and
% 'UndoActions'
  function SetUnsetProperties(description,handle,varargin)
    Props = varargin(1:2:end);
    PropVals = varargin(2:2:end);
    TempPropVals = get(handle,Props);
    AddAction(description, @() set(handle,Props,PropVals) );
    AddUndoAction(description, @() set(handle,Props,TempPropVals) );
  end

% Add an 'action' function to the list of actions to perform before the
%  image is saved.
  function AddAction(description,action)
    Actions.length = Actions.length + 1;
    Actions.( ACTION_FUNC_NAME( Actions.length ) ) = action;
    Actions.( ACTION_DESC_NAME( Actions.length ) ) = description;
  end

% Adds an 'undo-action' function to the list... these get processed after
%  the image has been saved, to restore the screen state.
  function AddUndoAction(description,action)
    UndoActions.length = UndoActions.length + 1;
    UndoActions.( ACTION_FUNC_NAME( UndoActions.length ) ) = action;
    UndoActions.( ACTION_DESC_NAME( UndoActions.length ) ) = description;
  end

% Remove leading and trailing edge white spaces
% from any string.
  function cropped_string = RemoveSpaces(string)
    if iscell(string)
      string = string{:};
    end
    if isempty( string )
      cropped_string = string;
      return;
    end
    if all( string == ' ' )
      cropped_string = '';
      return;
    end
    I = regexp(string,'[^\s]');
    cropped_string = string(I(1):I(end));
    if cropped_string(end) == '\'
      cropped_string = [ cropped_string, ' ' ];
    end
  end

  function [halign,valign] = GetAlignment(handle)
    HAlign = get(handle,'HorizontalAlignment');
    switch HAlign
      case 'left'
        halign = 'l';
      case 'right'
        halign = 'r';
      case 'center'
        halign = 'c';
      otherwise
        warning('matlabfrag:UnknownHorizAlign',...
          'Unknown text horizontal alignment for "%s", defaulting to left',string);
        halign = 'l';
    end
    VAlign = get(handle,'VerticalAlignment');
    switch VAlign
      case {'baseline','bottom','base'}
        valign = 'b';
      case {'top','cap'}
        valign = 't';
      case {'middle'}
        valign = 'c';
      otherwise
        warning('matlabfrag:UnknownVertAlign',...
          'Unknown text vertical alignment for "%s", defaulting to bottom',string);
        valign = 'l';
    end
  end

% Busy waits for a file to finish being created. This is necessary because
% on some platforms the file isn't available immediately after performing a
% print.
  function FileWait(filename)
    counter = 0;
    while ~exist(filename,'file')
      pause(0.05);
      assert( counter < 100, 'matlabfrag:filetimeout',...
        'File Timeout. This occured after printing %s and trying to then read it.',filename);
      counter = counter + 1;
    end
  end
% Print two versions of the file, one renderered with the renderer of
% choice, and another rendererd with painters. Then perform some epscombine
% magic to recombine them.
  function EpsCombine(handle,renderer,filename,dpiswitch,keep_tempfile)
    TEXTOBJ_REGEXP = ['-?\d+\s+-?\d+\s+mt(\s+-?\d+\s+rotate)?',...
      '\s+\(.+?\)\s+s',...
      '(\s+-?\d+\s+rotate)?'];
    TEXTHDR_REGEXP = '%%IncludeResource:\s+font.*?\n.?\n';
    if keep_tempfile
      tmp_file = [filename,'-painters'];
    else
      tmp_file = tempname;
    end
    
    % Show all of the hidden handles
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    
    ht = findobj(handle,'type','text');
    ht = findobj(ht,'visible','on');
    ha = findobj(handle,'type','axes');
    
    % Hide all of the text handles again
    set(0,'showhiddenhandles',hidden);
    
    % Make the text invisible
    set(ht,'visible','off');
    hnam = @(x) ['h',num2str(x)];
    for jj=1:length(ha)
      tickvals.(hnam(jj)).xtl = get(ha(jj),'xticklabel');
      tickvals.(hnam(jj)).ytl = get(ha(jj),'yticklabel');
      tickvals.(hnam(jj)).ztl = get(ha(jj),'zticklabel');
      set(ha(jj),'xticklabel','','yticklabel','','zticklabel','');
    end
    % Now print it.
    drawnow;
    print(handle,'-depsc2','-loose',dpiswitch,...
      ['-',renderer],filename);
    FileWait([filename,'.eps']);
    % Restore the text
    set(ht,'visible','on');
    for jj=1:length(ha)
      set(ha(jj),'xticklabel',tickvals.(hnam(jj)).xtl);
      set(ha(jj),'yticklabel',tickvals.(hnam(jj)).ytl);
      set(ha(jj),'zticklabel',tickvals.(hnam(jj)).ztl);
    end
    % Now print a painters version.
    drawnow;
    print(handle,'-depsc2','-loose',dpiswitch,...
      '-painters',tmp_file);
    FileWait([tmp_file,'.eps']);
    % Open it up and extract the text
    try
      fh = fopen([tmp_file,'.eps'],'r');
      paintersfile = fread(fh,inf,'uint8=>char').';
      fh = fclose(fh);
    catch                  %#ok -- required for r2007a support
      err = lasterror;     %#ok
      if fh > 0
        fh = close(fh);
      end
      rethrow( err );
    end
    if ~keep_tempfile
      delete([tmp_file,'.eps']);
    end
    textobj = regexpi(paintersfile,TEXTOBJ_REGEXP,'match');
    textobjpos = regexpi(paintersfile,TEXTOBJ_REGEXP);
    texthdr = regexpi(paintersfile,TEXTHDR_REGEXP,'match');
    texthdrpos = regexpi(paintersfile,TEXTHDR_REGEXP);
    textData = cell(length(textobjpos)+length(texthdrpos),2);
    textData(:,1) = num2cell([texthdrpos.';textobjpos.']);
    textData(:,2) = [texthdr,textobj].';
    [Ysort,Isort] = sortrows( cell2mat( textData(:,1) ) );
    textData = textData(Isort,:);
    
    % Open up the target file, and read the contents.
    try
      fh = fopen([filename,'.eps'],'r');
      epsfile = fread(fh,inf,'uint8=>char').';
      fh = fclose(fh);
    catch                  %#ok -- this is required for r2007a support
      err = lasterror;     %#ok
      if fh > 0
        fh = close(fh);
      end
      rethrow( err );
    end
    % Insert the new text
    findex = regexp(epsfile,'end %%Color Dict');
    epsfile = sprintf('%s\n\n%s\n%s',...
      epsfile(1:findex-1),...
      sprintf('%s\n',textData{:,2}),...
      epsfile(findex:end));
    try
      fh = fopen([filename,'.eps'],'w');
      fwrite(fh,epsfile);
      fh = fclose(fh);
    catch                %#ok -- this is required for r2007a support
      err = lasterror;   %#ok
      if fh > 0
        fh = fclose(fh);
      end
      rethrow( err );
    end
  end

% Test to see if there is any text in the figure
  function NoText = FigureHasNoText(p)
    NoText = 0;
    
    hidden = get(0,'showhiddenhandles');
    set(0,'showhiddenhandles','on');
    tempht = findobj(p.Results.handle,'type','text','visible','on');
    tempha = findobj(p.Results.handle,'type','axes','visible','on');
    set(0,'showhiddenhandles',hidden);
 
    for kk=tempht.'
      temptext = get(kk,'string');
      if ischar(temptext)
        temptext = mat2cell(temptext,ones(1,size(temptext,1)));
      end
      if isempty( regexp( temptext, '\S', 'once' ));
        tempht = setxor(tempht,kk);
      end
    end
    
    for kk=tempha.'
      if isempty( get(kk,'xticklabel') )
        if isempty( get(kk,'yticklabel') )
          if isempty( get(kk,'zticklabel') )
            tempha = setxor(tempha,kk);
          end
        end
      end
    end
    
    if isempty(tempht) && isempty(tempha)
      % No Text! Why are you using this then?
      warning('matlabfrag:noText',['No text in image. You would be better off ',...
        'using a function like <a href="matlab:web(''http://www.mathworks.com',...
        '/matlabcentral/fileexchange/10889'',''-browser'')">savefig</a>.\n',...
        '.tex file will not be created.']);
      
      % Set up the figure
      OrigUnits = get(p.Results.handle,'units');
      set(p.Results.handle,'units','centimeters');
      Pos = get(p.Results.handle,'position');
      OrigPPos = get(p.Results.handle,{'paperunits','paperposition'});
      set(p.Results.handle,'paperunits','centimeters','paperposition',Pos);
      
      % Test to see if the directory (if specified) exists
      [pathstr,namestr] = fileparts(p.Results.FileName);
      if ~isempty(pathstr)
        if ~exist(['./',pathstr],'dir')
          mkdir(pathstr);
        end
        % Tidy up the FileName
        FileName = [pathstr,filesep,namestr];
      else
        FileName = namestr;
      end
      
      % Print the image
      print(p.Results.handle,'-depsc2',['-',p.Results.renderer],...
        sprintf('-r%i',p.Results.dpi),'-loose',FileName);
      
      % Restore the figure
      set(p.Results.handle,'units',OrigUnits,'paperunits',...
        OrigPPos{1},'paperposition',OrigPPos{2});
      
      NoText = 1;
    end
  end

end % of matlabfrag(FileName,p.Results.handle)

==> Bilder/SubOptimalDet/preparePlotForExport.m <==
% function preparePlotForExport(graph_type, h_fig, varargin)

% $Id: preparePlotForExport.m 1264 2012-12-04 20:51:53Z mr $
%
% Copyright (c) 2009 Armin C. Schmidt <dunkelschorsch AT googlemail DOT com>
%
% Permission is hereby granted, free of charge, to any person obtaining a copy
% of this software and associated documentation files (the "Software"), to deal
% in the Software without restriction, including without limitation the rights
% to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
% copies of the Software, and to permit persons to whom the Software is
% furnished to do so, subject to the following conditions:
%
% The above copyright notice and this permission notice shall be included in
% all copies or substantial portions of the Software.
%
% THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
% IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
% FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
% AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
% LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
% OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
% THE SOFTWARE.

function preparePlotForExport(graph_type, h_fig, varargin)

% modify a copy, not the original plot
% h_fig = copyobj(h_fig_in, 0);

fig_children = get(h_fig, 'Children');

h_legend = [];
h_axes = [];

h_legend = fig_children(strcmp(get(fig_children, 'Tag'), 'legend'));
h_axes = fig_children(strcmp(get(fig_children, 'Tag'), ''));

num_subfigs = numel(h_axes);
num_legends = numel(h_legend);

p = inputParser();
p.addOptional('PlotAspectRatio', 4/3, @(x) isnumeric(x) && x>0);
p.addOptional('LegendExtraSpace', '0mm');
p.addOptional('LegendFix', false, @islogical);
p.addOptional('LegendKeepPosition', false, @islogical);
p.addOptional('LegendAspectRatio', [8 5 1], @(x) length(x) == 3);
% Bitstream Charter: -0.8em
% EulerVM: +0.2em
% Computer Modern: +0.4em

isposnumber = @(x) isnumeric(x) && x>=1;

if (strcmp(graph_type, 'beamer'))
    p.addOptional('TitleFontSize',   9, isposnumber);
    p.addOptional('LegendFontSize',  7, isposnumber);
    p.addOptional('TickFontSize',    7, isposnumber);
    p.addOptional('LabelFontSize',   9, isposnumber);
    p.addOptional('PlotSizeX',      12, isposnumber);
elseif (strcmp(graph_type, 'twocolumn'))
    p.addOptional('TitleFontSize',  10, isposnumber);
    p.addOptional('LegendFontSize',  9, isposnumber);
    p.addOptional('TickFontSize',    8, isposnumber);
    p.addOptional('LabelFontSize',  10, isposnumber);
    p.addOptional('PlotSizeX',      12, isposnumber);
else
    error('%s?! Gibts nicht ...\n', graph_type);
end

p.parse(varargin{:});

plotAspectRatio    = p.Results.PlotAspectRatio;
titleFontSize      = p.Results.TitleFontSize;
legendFontSize     = p.Results.LegendFontSize;
tickFontSize       = p.Results.TickFontSize;
labelFontSize      = p.Results.LabelFontSize;
plotSizeX          = p.Results.PlotSizeX;
plotSizeY          = plotSizeX / plotAspectRatio;
legendExtraSpace   = p.Results.LegendExtraSpace;
legendFix          = p.Results.LegendFix;
legendAR           = p.Results.LegendAspectRatio;
legendKeepPosition = p.Results.LegendKeepPosition;

if(~strcmp(get(h_fig, 'Userdata'), 'modified'))
    set(h_fig, 'Userdata', 'modified');
    for legend_curr=1:num_legends
        set(h_legend(legend_curr), 'String', strcat(get(h_legend(legend_curr), 'String'), sprintf('\\hspace{%s}', legendExtraSpace) ) );
    end
end

% set all font sizes
for curr_subplot=1:num_subfigs
    set([get(h_axes(curr_subplot), 'XLabel'), get(h_axes(curr_subplot), 'YLabel'), get(h_axes(curr_subplot), 'ZLabel')], 'FontSize', labelFontSize);
    set(h_axes(curr_subplot), 'FontSize', tickFontSize);
    set(get(h_axes(curr_subplot), 'Title'), 'FontSize', titleFontSize);
end

for curr_subplot=1:num_legends
    set(h_legend(curr_subplot), 'FontSize', legendFontSize);
end

% use the latex interpreter everywhere
set(findobj(h_fig, '-property', 'interpreter'), 'interpreter', 'latex');

if(legendFix)
    % nudge the legend text down a little
    cc=findobj(get(h_legend, 'Children'), '-property', 'Position');
    pos=get(cc, 'Position');
    for i=1:length(cc)
        if(~iscell(pos))
            new_pos = pos - [0 .05 0];
        else
            new_pos = pos{i} - [0 .05 0];
        end
        set(cc(i), 'Position', new_pos);
    end
end

% adjust the figure size
set(h_fig, 'units', 'centimeters');
pos = get(h_fig, 'position');
set(h_fig, 'position', [ pos(1:2), plotSizeX, plotSizeY ]);

% Change the size of the legend
for curr_subplot=1:num_legends
    leg_pos = get(h_legend(curr_subplot), 'Position');
    set(h_legend(curr_subplot), 'PlotBoxAspectRatioMode', 'manual');
    newAR = legendAR .* [ leg_pos(3:4) 1 ];
    set(h_legend(curr_subplot), 'PlotBoxAspectRatio', newAR);
    
    if(~legendKeepPosition)
        magic_value__ = 1.27; % here be dragons
        % Change the position of the legend
        distance = 0.5 * (leg_pos(4) - (magic_value__ * leg_pos(3) * newAR(2)/newAR(1)));
        % move up or down
        direction = sign((leg_pos(2) + 0.5 * leg_pos(4)) - 0.5);
        set(h_legend(curr_subplot), 'Position', leg_pos + direction * [0 distance 0 0]);
    end
end

end

